Non-uniqueness for the ab-family of equations

We study the cubic ab-family of equations, which includes both the Fokas-Olver-Rosenau-Qiao (FORQ) and the Novikov (NE) equations. For $a\neq0$, it is proved that there exist initial data in the Sobolev space $H^s$, $s<3/2$, with non-unique solutions. Multiple solutions are constructed by studying the collision of 2-peakon solutions. Furthermore, we prove the novel phenomenon that for some members of the family, collision between 2-peakons can occur even if the "faster" peakon is in front of the "slower" peakon.

==> ode_s_soln.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    271192,       4984]
NotebookOptionsPosition[    268668,       4936]
NotebookOutlinePosition[    269021,       4952]
CellTagsIndexPosition[    268978,       4949]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Let", "'"}], "s", " ", "plot", " ", "the", " ", "solution", " ",
      "to", " ", "the", " ", "system", " ", "\[IndentingNewLine]", 
     RowBox[{"x", "''"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"yx", "\[IndentingNewLine]", 
      RowBox[{"y", "'"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}]}], " ", "\[IndentingNewLine]", 
      "with", " ", "initial", " ", "data", " ", "x", " ", "starts", " ", "at",
       " ", "1"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"x", "'"}], " ", "starts", " ", "at", " ", "0", " ", "and", " ", 
    "y", " ", "starts", " ", "at", " ", "0.", " ", "Recall"}], ",", " ", 
   RowBox[{
   "you", " ", "need", " ", "one", " ", "piece", " ", "of", " ", "initial", 
    " ", "data", " ", "for", " ", "each", " ", 
    RowBox[{"derivative", ".", " ", "So"}], " ", "a", " ", "second", " ", 
    "order", " ", "ODE", " ", "needs", " ", "two", " ", "pieces", " ", "of", 
    " ", "data"}], ",", " ", 
   RowBox[{
   "while", " ", "a", " ", "first", " ", "order", " ", "ODE", " ", "needs", 
    " ", 
    RowBox[{"one", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.788889810888926*^9, 3.788889856332568*^9}, {
   3.788889935703541*^9, 3.7888900352552443`*^9}, 
   3.7888901205865*^9},ExpressionUUID->"127b9270-b29e-453e-91e9-2a5e09ddb063"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "''"}], "[", "t", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"y", "[", "t", "]"}], "*", 
         RowBox[{"x", "[", "t", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"y", "'"}], "[", "t", "]"}], "\[Equal]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"x", "[", "t", "]"}], "^", "2"}], "+", 
             RowBox[{
              RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], ")"}]}], ")"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"x", "[", "0", "]"}], "\[Equal]", "1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "'"}], "[", "0", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"y", "[", "0", "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "100"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], ",", 
       RowBox[{"y", "[", "t", "]"}]}], "}"}], "/.", "%"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "200"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.788193380051598*^9, 3.788193418654027*^9}, {
  3.788193468336809*^9, 3.788193471223995*^9}, {3.7888898006898537`*^9, 
  3.7888898038946543`*^9}, {3.788890345725996*^9, 3.788890439027926*^9}},
 CellLabel->
  "In[771]:=",ExpressionUUID->"5ab3048e-07a7-4aa4-857a-32b5cf59ea17"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwc2nc81d8fB3Ar41LmvYRrXKNvVpKkeU5WiJSVTSJClEpLhVRGEVFR2bK3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       "]]},
     Annotation[#, "Charting`Private`Tag$81173#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVznk01WsXB/AzH4TM83COU0TRhEuG304qQ3LJ3EBCLiIqKUqmotCMVDIk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       "]]},
     Annotation[#, "Charting`Private`Tag$81173#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.788890389977435*^9, 3.7888904021972303`*^9}, 
   3.7888904400025043`*^9},
 CellLabel->
  "Out[772]=",ExpressionUUID->"86de55e7-1ff9-486b-9072-d1fe200d6373"]
}, Open  ]],

Cell[BoxData["\"\<\>"], "Input",
 CellChangeTimes->{
  3.788890347035119*^9},ExpressionUUID->"6e472a69-3958-4222-ae79-\
1eb72f8a3e69"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "plot", " ", "the", " ", "solution", " ", 
    "to", " ", "an", " ", "ODE", " ", "system", " ", "with", " ", "a", " ", 
    "variety", " ", "of", " ", 
    RowBox[{"paramters", ".", " ", "Here"}]}], ",", " ", "k", ",", " ", 
   RowBox[{
   "will", " ", "be", " ", "a", " ", "parameter", " ", "and", " ", "we", " ", 
    "will", " ", "allow", " ", "it", " ", "to", " ", "take", " ", "the", " ", 
    "values", " ", "2"}], ",", "3", ",", "4", ",", "5."}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.788889879591436*^9, 3.788889929889327*^9}, 
   3.788890049112208*^9, 
   3.7888901249075813`*^9},ExpressionUUID->"0eca7191-2ccc-450f-b8df-\
792dc2d4f9ae"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"y", "[", "t", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"k", "-", 
            RowBox[{"x", "[", "t", "]"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"x", "[", "t", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "k"}], "-", 
            RowBox[{"y", "[", "t", "]"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "\[Equal]", "1"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "0", "]"}], "\[Equal]", ".1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"k", ",", "2", ",", "5", ",", "1"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], ",", 
       RowBox[{"y", "[", "t", "]"}]}], "}"}], "/.", "%"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "4"}], "}"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{" "}]}], "Input",
 CellChangeTimes->{{3.788193869656597*^9, 3.7881939129256687`*^9}, {
   3.788193952864912*^9, 3.788194030499659*^9}, {3.7881941203373747`*^9, 
   3.788194181980064*^9}, {3.7881942135595818`*^9, 3.7881942669335213`*^9}, {
   3.788194309947241*^9, 3.788194328299397*^9}, {3.788194372723509*^9, 
   3.788194483798877*^9}, {3.7881945201501503`*^9, 3.78819455150097*^9}, 
   3.7888891138302794`*^9, {3.788889156434856*^9, 3.788889235255362*^9}, {
   3.7888893099719467`*^9, 3.7888893117801332`*^9}, 3.788889436581918*^9, {
   3.788889508401462*^9, 3.788889538257103*^9}, {3.788889583419097*^9, 
   3.788889689261383*^9}, {3.788889729303316*^9, 3.788889771933085*^9}, 
   3.788890240247558*^9},
 CellLabel->
  "In[755]:=",ExpressionUUID->"f08bf963-167d-4a64-865b-1ebd40623141"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3k41HkcB/AxJkOYn2tXU1ETCg1ZSWtr9/ONnrRIkqQnYV1ZbSham9pH
WtM6Iu0jx6JcJevJOeNJFDk7HBn3bo6wufnNjDHXz9jZP97P+3n9934z/MPd
g8gkEum0Iv+3U9Bsb9Pcte/aJVYK4kBx2BoxTveAZi2K9JbC+x9l5dbQAyHa
JiaRrISDc9dQdR49CkooUbFUMg5nA0Uv/6DHg5jR0bSFgsPovt8dUujp0CzW
CfRSxSH/i5N3kujFQH8rYzlp4xCnWrMnkc4G09kW2pIxDuaO9xOqI9gw5PHo
VoEJDlxW+Nw/HWygMjjZnrtxMFZmlln+zAGtN35NzXtwaF8vtuzn1sLSp7Ch
QnMcNAQZB3bcrYM0tcPzcVY4ZI3GOHDkr0CfWfKg7jAOXucKKnBeK5ALjKrk
njiob8R5Oxr2QPAs/hUzFQeTU8uzLcn94FGX7e7wHofobjvIWh0BV2W2IECP
B/ps7TElpXH4V6Nv3caHB7WTDp09hydhzGj+plcND5pD87adW5yGnZeSQpA6
H4S7v8WeXZ4BL+/ALh8/PpAlZVrbTObBMbNaxaORD7YbfrWnyxchvcv43SBd
AJ3xNt3t5itg3hmK2iIFsCNtQVK6jEPF9V2/GQ0KYEE0PjZgxYeIBK75futV
KJ6vf0dLFcB3qTO83gerQDMoWZmeXoWZAX6YimgV7v7ICc43XgNSdecxrpsQ
1lDZdEisCLZkhuuLK4UQZd3K/rJFDKXAnXZWW4Px8tbkXoYUjB6vnTl0cQ1k
of05ZjEysAyhDUe/XoO9R6jy4HoCTLotkup1ReBYyLhYpS+HOlr6ntpQEUQb
+O765L0ByRalla/rRMBcPKM+dIKEYrTdJsw2iUEXw1VbpSRk0TPvnOEhBkpj
ToVRrhLaXpWmezVXDJds6kfUnMko5LIg6O8ZMZR975//ao2MmPS2cv99EhAu
bNX6nKGMdja5dUyFS4Bz2lE5/SgFna8ey4mskUDscdYj9mcKijalE664BBij
TsNFrE2I86E6etlMCt8cjE+nW6sge1v7NLtgKXgb9kiU+lSQVcH2c2G5UhC+
S5mMiKOiKxtLnpQBKWRRfKLcjVVRU6ltyShVBrpjnEJyqyp64a0+PXNQBpt+
jfOwu6KGgmJLF9VDZUAq9amY1NmMFsJ8b2hmyuDqnxUpOs2bEfX56NuVNhm8
3Jugqh2mjlipx8WGfBloO11l3qZpoPz4QcNGOgEfLT70XW/QQAH5LlNqDgRU
PgTjaR9NtNzlck0nhIALFbbaBnJNVJRt3qKUTMAtVkHcx79oyGcnqIZVEPBs
1iCH5oIhP78E0PtAQEIey2/MFUMxifeZRQoHui+ZlJ/CUPgEl2TdS8D2hobK
E2cxlHSE5nuSS0DSvfPtd/0x1CgY5if0ExBim83bfB1DbtaON0TDBOyK1ztO
fYKhA3M9e5s/ESD/+qbm0FMM+Qirqa6TBIwsTXGflGHo6M2T70cUTjtbc+FY
FYYmjNrUeFMEbJi7R7IaMFS4rhto+Fnxt/feQ+U+xR7hm/tR8wQ8vyMK6BvA
0NMU0wW5wumHfM2KhjGEOd5mJi4Q4PzYkm0/hiH5MZuLeYsEvPil623cHIZK
Hyq/bF0mIMPiwL1TixhKCXjs6bpCwJXJXA/GCoYGc38YHlLY1OWn8aZVDFln
2KXP4wRQlPqL00QY0rt0oTuSR8AE51ConxRDotEynFC4IbRon9U6huwlpjIW
n4DMHerCjQ0MeXcML9EEBPwH60qTMw==
       "]]},
     Annotation[#, "Charting`Private`Tag$78859#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3tcy3scx/HVRpfVfiqHx+oko5w2HB0cl5Pj8009jIqjFjGKx1TH6Uii
dDgcrbMIRR2T7qU6Ll2Wy4q0htrh0P1stNH2VaZS64Iuyqmd3/nj/Xg9nn++
WYJI/1BTCoWyidz/9Q7taX34LmZtF1XtkplRBTRP+4OYGQCRdpy58qoqWJaX
nn2HGQJxMszXaKrAp7Htdg4zGgqpioJh5n0IDBmr+YMpgjyGJ5Zn3AftktOe
yUwxOPSUThVdrob8L344dZZZBBqfFPvmpBoQmt/56gxTCtvL/cKuSh7C9h1X
yofeK4CXdiRrSYYC6EbhLu6cZjCryYmRUf4GF7+BnrpzKpD7Ojshp3qIbVoN
6cMaCGrKlSzgNsFsqY3OxARDaNa6xA/xLVDZ6dnQvKYT+AVrtfFvW6E2PMdh
h0EPSVWjrmmuShhZ8D1RFtENMoUtsxWpwHS8ZIaDSy9w3rzw1fCfwwrjnkqe
xACpokBe2eYX0CBa3vSYMwizGDErQxa1gVNK3/iNgSHwMihZ5y3V0DeGdc/d
PkDjRerOE0/VUNRb/Yxx/iPoL43Ssk9rgOF4bVCvHwbXLd8Y3Ja+hKSfKsLy
nUdhY/v8mIa6lzCKSvT7To5B0P74oSHeK4heqpDOqvsEDR4bnwQ3vQIsUZxr
ZU3Aid+5Yvn6dvgcrspiH/sM3Twv2d5b7bDQw2wqrPpfQEUf0Ha6FrgFrB9v
zZ4CdlSEccNeLcQ67p7XscsI/ObPBcwyLSwybKW3baKg1JOzT/MGtGBHDJkr
Jigou77iyF+LdUB7kFU+P9sE2V5/EicV6ODn5dUaCx9T5J6bv0x3SQclGwX5
8lFTdP185IN9tToY6bOf0ZVGRXdLqWeDunVQweNSxV40FGGtdx+0xHByQ0Ke
tIuGXhc98ua5YmBpvdWFCdMQv6uD3u+B4buVIjFz6XQUeiaB9Ssfw645zeMm
yukoojUyWnIAw8iz5M6DQjNUGmXH+SjEkE4LjvZ3NkeJ2+qOy1Mx2OkqCkwV
5sgbHvND8zBMOyEMWB1lgYgOe6mgFAPlRnB5p60lqphgi6cqMRzKLE+2rbVE
dL/MGxaPMNQsTDS3OUBHsokrxzKfYrDxPrQonmGFBB+XvbnYgqF9cYvyqMwK
xf5WOclpw3AzF5z1wdZoTSBxRtSOIah8hY3jlDUK7x/ZZt+BIS7hirC9mIHU
lubqiLcYynocsxi+BAq/xukb6MGQmJOwR7eZQJGriLhJ0iH+/S4SP9Kc6VZW
7zB8KZPd3BRIoCPjay3YpM9e2Pk4SUAgN1lYhoD0vhUZ7y2PEqg3vXOmivQ8
0cwNZlcJxFaxs272Yphaddy67TqBqg8MOshJa/rf/HO1hECDxaHietIpgXeC
1t8i0NaW2P1dpI0c/8MJMgIVc2uqHPrIv60XcqlKAtmWzW0Ukb53amyv8jmB
uCqP+lTSYvfd7EI1gQ7XCB7lkvb582vpOh2BFDl3L90jff+XxqfCdwTCjFW4
j3Ta4m8v+BkIFCTvyPlEOqozO4A1SKDJB7cDphkwuPruxw+HCXRbqCueQ5pm
oipKGSOQ0sXTeyHp1xXu4XsmCMTRd3asJC0LL1ziNkkgmaQ2yov0ZSf6iNFI
oOTY7vEtpP8DXvVmLg==
       "]]},
     Annotation[#, "Charting`Private`Tag$78859#1"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzXs01HkcxvHffGfKROZHdtPIZYVtu7cVkc3nE5VrimxWJJeoVC6ljW0t
Y00jl9hyyhYhIjlMQtvZRirWWW2R3FKaqWFRyDDMuGXW/vGc93n99RgHhLkH
EYqids3t/zoF9Tc/+nDaJkruz6IoGbDs9MIlXA+gtm0qYzBksDEnM6uCewjq
vP2YLCID5+cdd7O5kSBo9G5QZ8nA85Cy+iI3AUSpSaKv2DJ4u05gl8rNgKKo
/WqhWjLI/XL3uSRuAVAWJcdTjGXAY1csP8+thIB9d/lPd8jgB688oWykDjw3
Sl+qZ8tAQ8XzsTdsgsiucDOvCRmYuX3qr01uBbJWfdpk/wicabSCzLFOoA9f
CIh+NgK6ldpiBkMC6ceG/Jk2o3BPaves6TspCBPznQQ1o/AkJHup12AP9Maf
2+i4XQ7jX2+lS0/0QXCpwzaPOjmQyRKtpWYfwcTiW6NR9zGwUPnd21s2CGnR
7sUDr8fgWcKmxvqVw/Bbyy+2tgHjYJQ+MFn8SQaqvE8xDxXjMKCUiNvWj8Kl
PqmrQ7wCCj4+eMq5IAf96HbDhXpK4BgUDff0jIFIs6uILVRCytGq4FxTBVT5
t3WmWU2AAkt6jsQqYYqTqSNvnIDIDXWVi2sngH5OcsBrEiRldcnNxlMQsU9R
mzw0CdMhrddW/DQNPczCDIeYKVi1TW02+MEMxIOOdxxjGuxvGB8u152Fqj3D
M1kXpuGMwcFl731U0FDpelpfawZWD36v0bGLwvJePUV7ygzo0DJ23RSFjk1G
umnan4FVc01oksXATu+u+r6kz3Bs04POBc4EBfIg0zyNWShxDMh9qCBYTgn3
mAhmYXxAT6v3MhNrgq5efqyc+91rz8zYzsKUFJfFWmEqiHXg51T2snDifiCv
4Y0KjN86vcrnz8N3gsJwuTGFWzYnZHA3zEcnzq+O2l4U+hg2TTJa5uPNXMtF
lskUjj9NlYbz1LCvWz188yMKM1m+ke6mbCy9v/VjmIxCHXHVDVLHRp2/o4KS
DRk4L4bnYRWxAHcmWk7v2M1AqthXKF2kjs37zrAunmXgyavC1EVP1DEuxnl0
920GVq9KZGuHamCgz4utY+0M1HY6uTqesxD/kPgx41UM7FrzoiVatBDtnQY6
3FYSvHMdTHt8NfGEfEuIlRvBA0ILbYNZTbRJrX4f+CPBOH4er+s2B5v8uGsK
swmW9htc47jQeIpfpHR9TDAxm+8ndqXRd0G/7uCcD7kPmZW50bjnynuz808I
6otEd3Z50hjbraZRW0swKc27PiWAxlyR15R5PcEjFr+PqEfTeDS0PXTJPwSX
JXzhoFZIo2nl3uqmVoKzlj9rdtyiMdXlemZIG8HOoe6XhSU0/hUn9Z/XTjDd
s+LAznIaxY0HH27pIKha6X6KL6LRjhecU9BJsKs57TqzhUYP6yPM02KC988p
A1vaaDxeYVPDkRDMsD64Iv8VjZZa647emrPzzbWVtmIalycFCd68I/hn1PMG
3gcah2f9h7Cb4OU15mlugzRa66Pe6zlHSLM8jIdpLLV1MD/VQ/Abl+OSR2M0
QrXY/Oa/BFmM1oJ0JY1n9SKW2vQSfFdlHeI3ReOSS+bD7XMWheSvW/+Zxhur
1paH9RG8YqQxrlLRWNzv48/uJ/gfVXw1bQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$78859#2"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzns4lHkfBvBxyOEx8zw7FZqkliY1siW1tvP3m6iN0lLCuwiRSSepWaVS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       "]]},
     Annotation[#, "Charting`Private`Tag$78859#2"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkHs0lAkYxuf2fUbDfENt7SgNolaJLrIVed/NnlhlQ/boppwWiS4Smzrt
1lgj5V62tC6FZMtmlJnO7ppKTM5RMQmLE6OGSiHjNmMGM2v/eM5zfuf56/fY
HjgWGM6g0Wh+s/m/fcP7m2s+xns6DF0iaTQ1sLysYnr4QeDwqWlHIl0Na6/n
5lfxw6BJpnAnmGrY2th+v4AfB/9WSUhzUg3BYdqHl/hJcLk0XmRvpoZul/Ne
6fwc4DUUDcd+qYYbX2xPvsi/CRmuNmTaajUI2VXLLvAl0JUdeqk4XA07dxWJ
1SNy0DhX0J4p1cAxCvd6L1aAy5uXjb67RsAh4HN/XWor7Fxw4n1w5wicbNoA
ueOdYNnr6Ljp8CgskFgo6fQeWFHWq6RPj8IDldcLhYcKuFEt4asLx6A2qmDh
rsE+uCdTyele4zCxdBN198gHOOWVIJp5Mw4MXTlvocMnENiktjpmTYCbMfTB
jopBCBnxsytz08CLJNem+uXDIJMefcfp0oAga0B3+7MaxrzD9wdma2FA26Ns
WzUKBYx3d0rcJ+Hmp+pn3IwxON9xLlk/Pglc67Lhvr5x+LM0gu5QroO0Q9KI
G/YaqPIJuaUI0oMGy/siz2qhrVIpcTabgrg1csn8ukk40hxzNezBFPRUyFOb
bfVQ4zHimnBkGqaiWvMcT0+B/yGv2FTBDKz4xsQQUT0NS97u7huvmwHvYtuD
9xYYoJL5LsUuzgAnrffbvd1rhFyuTpE43whOgz9w2v1o2NPo9/pKlRHmUmq2
XE9DHkf6S+1KGrIe54mX5NOR4drW3n+ahtGu1Z2mWxmYHWmz06mRhuXfHbjx
SMPAJPex9guL6DgxYMV7f4WJ155LsreF01G6w5uZ8y0Lhe0JS1/ep+NZH9F1
yXsWqkL9uV06Otp2+3aUiAjMrIwc2uLJwI1fJ+Xw15D45LeKBvvzDNy7WKGj
t5A4Wp9r6Ghg4MSzdFWM0ATnjS0uespjYi5rX1ygPRsr9e7V0gAmzlVKixly
NraYLyOcs5hI/CwM2nDcFAOpfHnhKybSbu8TqyznYC7VtzqSYmHs7+J0y9o5
eHBdSoV2OwsfrkhhWxzl4PTjRbmcDBZa+MY6JXLNMLs3NKWpnoVdK1+2nJKZ
obOyrE3AJLCyEOz79pmjY68izW8jgSFiNwtrgzlGPwo5uvsYgedERcKuO1wk
rBT+dWUE3u23zuNuo3CP+Ik++DWBKQWiUOX3FHpyixgeXQSGBQ45VARQaB6b
rhF0E7hIJqv0C6Zwo/py8QclgRcz99SnHaAwOCSZ85OKwEi3ayNzTlFoKo63
y/xIoF3SPB+TWxSGtSyJua8l0LD+jHn7H7P7/O7py5MEdg71vrpVTuFIXkd8
vI7ArOCqkC33KAziFzitnyLQuDzwhEhGoS7m4l2ZgcCu5sxCZguFC32iDU8I
Ev9K1v7Y0kbh35E8/2KSxBz3/Y4lHRQ+jbbMSDQhcWups2SzksKJmrWKzaYk
/pPQ2CD8OOvnaRVRa0bilZXrMgMGKVSy26yKzUk8rsoPsh2m8FdCXy3kkvjV
tsM9NeMUlnpcqEMeiSx6680sLYXs5xpHGwsS30jdo0L1s3+sbTtjnGVZVInL
qhkKXQRLZUpLEq8KOBNGI4Wd6wc+PJxL4n91YTFa
       "]]},
     Annotation[#, "Charting`Private`Tag$78859#3"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk41fkXB3Bb9153+2YZkpCmBdlGjbXmcyaNsmWd1GSJJGm1TZhkya4w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       "]]},
     Annotation[#, "Charting`Private`Tag$78859#3"]& ], 
    TagBox[
     {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVyn9cy3kcwPFtre3Tr337gW5YrB8O6URJ0Xm/6UgLd/1w1al0Faf8qFx0
KJlrLpKKhKuI/F6/XD94WH60UieUVBK1kY70c6ltlTTuj9fj+c+LHxzhuYlB
o9HWfu1/BZu6Gu5/2LXs6btKQqMpgOkyNVLO9Yao9vJuBkMBdudOZxVzQ+F2
tdyDxVSA+5OWf7K50ZDccu4ZhyjAJ1R95zg3Afq8yrJmGSqgff5fLsncdJh9
psEqaqYCcib/eOgI9yLUzAzqjlyuACEp/vYwtwT6LUQMI5ECfP3OFyoGq8A6
7j3tX7NB0NMI/V3N6mE546BJRNkgWHn0d1UmNUGT1LaM7fkRYuqc4PRwK9z0
WjVSSx8C0xIjGZ0uh9XrurzzxENQ1uHyuN65A2ryJWlBYcMgDc+e5tfbCWkh
+3iJs5WgnPU9lb/9PeQ6T848LlMCY1RsOM2qG5Ta03UDrqjAQRNU5lXQC3Py
bJ9v3qSGxwn2ddVzB8Agi15xhj8CM1J7Rq/1K6Ao1UkcODACPWq5rNn2I0ir
s8P9i0bhYreklnNsCOz2Ba4wPzgGHN6Vgc7OYYhZ6ZFo+9MnOBpWujnHUgXJ
dGbsFMNxUKG4c0u8GhpyE/GYfByiF1aVTKkcAVL2PGNlzmeQF1QlNfDHwOa2
tX9NxAR8Cm/KnLP3E/gecHvW5aQB6+Xsic2ScbiX8vJjy7AGXC/wf7thOgEl
QVOLHwTSMIa30fyNvwYWRCdU7pbQcF7ver2WtTQ8a/CL38+T6WhCKUjVGA2T
XwevvL6Ljsx7mYUWWXT0u9bWHl5Hx632klYddwY+GCNu3jYMFLsF59xVMRAf
C4rnH2agsmeq4bsMLZxbIVtxvZ2BpV6uWuk/MDEUan9VLtbC+NWicyXvmCib
JTClJWkhv13wIlekjS5WGTnOr7RwyeKEdO5CFvKKhRYTtkz0N6sfpTeycAsv
UVoTz0RlbXJHpJCN4lJT/fZGJp5mBkZ7WhKc9LbE1JKvjSay0guMKoKuOouM
KrZqo3ac0NspSgcvpeU8CpNoI+1aYGGHsS7mOURLTzBZuPPvwmRjqS5aRKS9
yfBk4R3rRGK0Qw+/eZB/vCubhUaCnfMOcvQxxt5rv/5bFrbZPG3cU66PQ7FJ
+HQeG4vOgmVnoAEmHVYVpkayMaDQwYg3YYBXBXUpwzfYeEB0Xth2nYOPsrlX
KtVszO/iZXLWUHjq/JS6l4sJJmaLgmTrKLRb1lasciQY6tlnVeBB4Qsfich4
CcHp5eVFa30ojAt91OfmTPBIyobqo8EUsk741t9Eglsczgzq7qFQUeHdmuJG
0Dxh0mr2ZQpLR+yMF2wgOOEYa9BylUJSII0T+BNs7Xv77LKYwvW3TjaHBBBM
9SkOWHWDQpE5R5CxkaBmrufvonIKU8XbV42FEGxrSDmr1fj1/9P42N1tBG8d
Uoc0NlPILzx09/l2gulLN87JfUFh2BHvV/07CLpf+q5khYxC3cuMl2ZRBG//
8eSh8AOFyvonPXG7CGbYLErx6KVwvNk+/uRuglEdWd78AQrvONI0eTEEZ6/Z
Jr8/TKHJ1oeVr/YQZNKbLqaqKVT995AM7SX4unRpeNAYhYsm2S/RjSVYHp47
3/YzhbvddXz5cQRPzdBTajQUhrwRBDvuJ/gF2psogw==
       "]]},
     Annotation[#, "Charting`Private`Tag$78859#4"]& ], 
    TagBox[
     {RGBColor[1, 0.75, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV03k41csbAHA5q+Oc8+2g5VgSSZTkVyJU85a0UCRSCiEi2ZfLFbcokiUS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       "]]},
     Annotation[#, "Charting`Private`Tag$78859#4"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.10000000816326451`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{484.48046875, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.788193870884246*^9, 3.7881939133720093`*^9}, {
   3.788193968610753*^9, 3.788194015541952*^9}, {3.788194140465089*^9, 
   3.788194220718443*^9}, 3.7881942555153313`*^9, {3.788194325544026*^9, 
   3.788194329030472*^9}, {3.78819437558661*^9, 3.788194485456626*^9}, {
   3.78819452095507*^9, 3.78819455199295*^9}, 3.788889257612672*^9, {
   3.788889432106575*^9, 3.788889437171451*^9}, 3.78888953991416*^9, {
   3.788889584618567*^9, 3.788889694465826*^9}, {3.788889730344544*^9, 
   3.78888977227697*^9}, 3.7888902408635273`*^9},
 CellLabel->
  "Out[756]=",ExpressionUUID->"84aad174-0068-4983-83fe-2e651162f5dc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Maybe", " ", "we", " ", "only", " ", "want", " ", "to", " ", "plot", " ", 
    "x", 
    RowBox[{"(", "t", ")"}]}], ",", " ", 
   RowBox[{"not", " ", "y", 
    RowBox[{"(", "t", ")"}], " ", "on", " ", "this", " ", 
    RowBox[{"plot", ".", " ", "We"}], " ", "still", " ", "solve", " ", "the", 
    " ", "system", " ", "in", " ", "NDSolve", " ", "as", " ", "the", " ", 
    "previous", " ", "example"}], ",", " ", 
   RowBox[{"and", " ", "then"}], ",", " ", 
   RowBox[{"in", " ", "the", " ", "Plot", " ", "line"}], ",", " ", 
   RowBox[{"we", " ", "only", " ", "include", " ", 
    RowBox[{"x", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.788890060398592*^9, 
  3.788890113059142*^9}},ExpressionUUID->"9f125da1-af1c-4ae1-99d9-\
018e24c3da90"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"y", "[", "t", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"k", "-", 
            RowBox[{"x", "[", "t", "]"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"x", "[", "t", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"y", "[", "t", "]"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "\[Equal]", "1"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "0", "]"}], "\[Equal]", ".1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"k", ",", "2", ",", "5", ",", "1"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", "[", "t", "]"}], "}"}], "/.", "%"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "4"}], "}"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "5"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.788889703470851*^9, {3.788889776594388*^9, 3.788889776749892*^9}, {
   3.7888902085880737`*^9, 3.7888902452044153`*^9}},
 CellLabel->
  "In[757]:=",ExpressionUUID->"cb39e580-773d-4af2-8437-f75b2bb4a4c5"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Hk4lXkbB/BzODjWJxQRHXsqocU21P3DVIYoS5QtYyclUYmRZRzVTMlI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       "]]},
     Annotation[#, "Charting`Private`Tag$79273#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVznk4lQkbBvDjOLwn24toOsYyRJIsX1lbPE9jGuWkkm2SjEKDmc4h5kPq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       "]]},
     Annotation[#, "Charting`Private`Tag$79273#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk41fkeB/BjX8/5WmqMPVmuEUKFpjGfT+mhUCgSnTCWpuja66i5TXO6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       "]]},
     Annotation[#, "Charting`Private`Tag$79273#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVznk4lAsbBvAxtsn2Gu9pMiKRpSPUV8cezxMdSqojInSYL61akEROKi4j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       "]]},
     Annotation[#, "Charting`Private`Tag$79273#4"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 3.999999918367347}, {0, 5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.788889697343328*^9, 3.788889704123189*^9}, 
   3.7888897771046762`*^9, {3.788890210966556*^9, 3.788890245803432*^9}},
 CellLabel->
  "Out[758]=",ExpressionUUID->"0c604acb-4515-49fe-b0ab-01d80b412543"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "The", " ", "Logistic", " ", "model", " ", "is", " ", "for", " ", 
     "Population", " ", "Growth", "\[IndentingNewLine]", "r"}], "=", 
    RowBox[{
     RowBox[{"rate", " ", "of", " ", "growth", "\[IndentingNewLine]", "k"}], 
     "=", 
     RowBox[{
      RowBox[{"carrying", " ", "capasity", "\[IndentingNewLine]", 
       RowBox[{"x", "'"}]}], "=", 
      RowBox[{"r", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"x", "/", "k"}]}], ")"}]}]}]}]}], "\[IndentingNewLine]", " ",
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"NDSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"x", "'"}], "[", "t", "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"r", "[", "t", "]"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"x", "[", "t", "]"}], "/", "k"}]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"r", "'"}], "[", "t", "]"}], "\[Equal]", 
           RowBox[{"2", "*", 
            RowBox[{"x", "[", "t", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "\[Equal]", "0.1"}], ",", 
          RowBox[{
           RowBox[{"r", "[", "0", "]"}], "\[Equal]", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "r"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", "3", ",", "6", ",", "1"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", "[", "t", "]"}], "}"}], "/.", "%"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "10"}], "}"}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "6.2"}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.788890497386334*^9, 3.788890673980073*^9}, {
  3.788890705609702*^9, 3.788890859268444*^9}, {3.7888908936679773`*^9, 
  3.788890904872119*^9}},ExpressionUUID->"75e11637-ffb9-40ed-aec2-\
0beb0e6ac4e6"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwl1Xk4VG0bAPCxzBxmBrMgyk6UUElCaW5KkuVNWUOWkD0VpbQqa0gishRK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       "]]},
     Annotation[#, "Charting`Private`Tag$87561#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwl13k4VN8bAPCxbzNzZxMShqlkL6GkmleLFJEihOxZQiqqb2lTodCC0GIr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       "]]},
     Annotation[#, "Charting`Private`Tag$87561#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwl13k4VO8XAHD7vszMnbGUZcYoZUmEKJpDKWtJVCTZ961QivZN1shSSQql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       "]]},
     Annotation[#, "Charting`Private`Tag$87561#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd2Hk4FW8bB3D7vpx97A6HFJI2xa86NymESmhBRLJvoVKWSqKyVPaEZC+l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       "]]},
     Annotation[#, "Charting`Private`Tag$87561#4"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.999999795918367}, {0, 6.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.788890677310033*^9, 3.788890859504734*^9}},
 CellLabel->
  "Out[802]=",ExpressionUUID->"d7ca747e-e0c9-472a-b4b8-23dc6eb0b9fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"1", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"m", "=", "0.5"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"q1", "'"}], "[", "t", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "a"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p1", "[", "t", "]"}], ")"}], "^", "2"}]}], " ", "+", 
        RowBox[{"2", 
         RowBox[{"p1", "[", "t", "]"}], "*", 
         RowBox[{"p2", "[", "t", "]"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", 
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"q1", "[", "t", "]"}], "-", 
             RowBox[{"q2", "[", "t", "]"}]}], "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", "a"}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p2", "[", "t", "]"}], ")"}], "^", "2"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"q1", "[", "t", "]"}], "-", 
             RowBox[{"q2", "[", "t", "]"}]}], "]"}]}], "]"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"q2", "'"}], "[", "t", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "a"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p2", "[", "t", "]"}], ")"}], "^", "2"}]}], " ", "+", 
        RowBox[{"2", 
         RowBox[{"p1", "[", "t", "]"}], "*", 
         RowBox[{"p2", "[", "t", "]"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", 
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"q1", "[", "t", "]"}], "-", 
             RowBox[{"q2", "[", "t", "]"}]}], "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", "a"}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p1", "[", "t", "]"}], ")"}], "^", "2"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"q1", "[", "t", "]"}], "-", 
             RowBox[{"q2", "[", "t", "]"}]}], "]"}]}], "]"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "'"}], "[", "t", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "b"}], ")"}], "*", 
        RowBox[{"Sign", "[", 
         RowBox[{
          RowBox[{"q2", "[", "t", "]"}], "-", 
          RowBox[{"q1", "[", "t", "]"}]}], "]"}], "*", 
        RowBox[{"p1", "[", "t", "]"}], "*", 
        RowBox[{"p2", "[", "t", "]"}], "*", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"q1", "[", "t", "]"}], "-", 
            RowBox[{"q2", "[", "t", "]"}]}], "]"}]}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1", "[", "t", "]"}], "+", 
          RowBox[{
           RowBox[{"p2", "[", "t", "]"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", 
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"q1", "[", "t", "]"}], "-", 
               RowBox[{"q2", "[", "t", "]"}]}], "]"}]}], "]"}]}]}], ")"}]}]}],
       ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"p2", "'"}], "[", "t", "]"}], "==", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "b"}], ")"}], "*", 
        RowBox[{"Sign", "[", 
         RowBox[{
          RowBox[{"q1", "[", "t", "]"}], "-", 
          RowBox[{"q2", "[", "t", "]"}]}], "]"}], "*", 
        RowBox[{"p1", "[", "t", "]"}], "*", 
        RowBox[{"p2", "[", "t", "]"}], "*", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"q1", "[", "t", "]"}], "-", 
            RowBox[{"q2", "[", "t", "]"}]}], "]"}]}], "]"}], "*", 
        "\[IndentingNewLine]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p2", "[", "t", "]"}], "+", 
          RowBox[{
           RowBox[{"p1", "[", "t", "]"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", 
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"q1", "[", "t", "]"}], "-", 
               RowBox[{"q2", "[", "t", "]"}]}], "]"}]}], "]"}]}]}], ")"}]}]}],
       ",", 
      RowBox[{
       RowBox[{"q1", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"q2", "[", "0", "]"}], "\[Equal]", "m"}], ",", 
      RowBox[{
       RowBox[{"p1", "[", "0", "]"}], "\[Equal]", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"p2", "[", "0", "]"}], "\[Equal]", 
       RowBox[{"-", "0.5"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "q1", ",", "q2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "10"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p1", "[", "t", "]"}], ",", 
       RowBox[{"p2", "[", "t", "]"}], ",", 
       RowBox[{
        RowBox[{"q2", "[", "t", "]"}], "-", 
        RowBox[{"q1", "[", "t", "]"}]}]}], "}"}], "/.", "%"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "6.5"}], "}"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Dashed", ",", " ", "Dotted", ",", " ", "Thick"}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzksowwEAx/G/KY84zCjasmjyaOUw7dFmshFiJzsoTdoyEfZobdRkHIjU
fzFrJYRWFlpiaQkNmYWWKDvJq120Fg6WSP6//+Hb5/ot1Rnb9QyCILhUMCS0
MAXShOK62UG743cXQ0bc0wGLcj80cFv80AXfyta0sOlYpIOmvegA5KX3mKHR
wrbD39lm2qiX5YBKl2MGFswZnHD0gqS1bba4YZjzvQjl2o1TePvnuYIl5OAN
fJGpYnCVPHqmf1zDSbjAc/7A4HgkrYbyPB7OhgKyNAc2ljHzIGueWwAjnFs2
rKzO4EIrl6iClz2tfMg/uayH0vKkEpryD9qgL5BSQ1Hml16EX/lWPwxFOSb4
PsYwQ8/nuA2qNIWTMPBqf4S7bsMT9D7W9YopRyrCZrhy57NC0ZRkAvKG/T5I
OqeD8H65k3VIua7upv2NCWvFsoQiS1JcD/sarEtSSodXtg+bUuJjWDTEOIP/
GRXTwA==
  "],
 CellLabel->
  "In[905]:=",ExpressionUUID->"4c9f2ff2-035e-4525-98fc-e08d235caa9f"],

Cell[BoxData["0.5`"], "Output",
 CellChangeTimes->{{3.7886091681764708`*^9, 3.788609211116393*^9}, {
   3.7886092954082947`*^9, 3.78860932638976*^9}, {3.788609361914605*^9, 
   3.788609396424061*^9}, 3.78860955094346*^9, {3.788609614851962*^9, 
   3.788609626109254*^9}, {3.7886096743450613`*^9, 3.788609698612667*^9}, {
   3.7886097512172117`*^9, 3.7886097769016314`*^9}, {3.788609864870775*^9, 
   3.7886098827046967`*^9}, {3.788610059166444*^9, 3.78861007233631*^9}, {
   3.788610142597703*^9, 3.788610208224379*^9}, {3.788616506283596*^9, 
   3.7886165258905478`*^9}, 3.7886165849486628`*^9, 3.788616635422524*^9, {
   3.788616671537866*^9, 3.788616745634101*^9}, 3.788617480885816*^9, 
   3.7886177347522078`*^9, {3.78861855452044*^9, 3.7886186387060337`*^9}, {
   3.788618670055179*^9, 3.788618724797474*^9}, 3.7886187623613157`*^9, 
   3.788618845140482*^9, {3.788619090985282*^9, 3.788619204523965*^9}, 
   3.788890134128146*^9, 3.788890259350418*^9, {3.789142509914001*^9, 
   3.7891425296606913`*^9}, 3.789149421043401*^9, {3.7891494513016443`*^9, 
   3.789149481042335*^9}, {3.789149518139686*^9, 3.789149620811947*^9}, {
   3.789149688688201*^9, 3.789149720510437*^9}},
 CellLabel->
  "Out[907]=",ExpressionUUID->"e8437603-fd2a-4a1f-8a77-18d61b438028"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7XupZ9Wbs412DGDwwX6So0LvgZAN9jD+yzLHgv0h
B+D8GRKb+yazXITzredr/p7pcRPOf7fQUbd/4wM4/+D3uM27xZ7C+SFJeS0X
DV7C+RkB71ZfXPQWzt/3LD+Ng+EjnL9ifeIcGc7PcH7wru6/qnZf4fzY83os
S3y/w/nPV3e1Hwz6CecbnZIzu9L8G86/+0m7K7r/L5zvGVvIeePYfzh/1vHt
TL9+MjjA+AdSi4MP/WWE84+pnLZsFWeG8/9k3C9qkmOB84XO9TtWWbPC+S+n
zTnnGMwG579/krrOOYIdzr8WfFrZoZgDzn/r/vZ1WTUnnH9kfnZRbR0XnF8t
0dZXN50bzk8Si/27cy4PnK9peoHxw05eOH/D9vlHvl7gg/PT92vfMr3KD+f/
/7zSaUe5AJz/2GvOwaLfCP7yy3vkp9YIwvm3c1af2MIhhJD3+DGrsBvBf2wi
vENbUhjO357c869pLoKffcRYxUleBM7vN1055d9qBN/7ZY1ehL4onF++Vk54
/V4Ev3nxu2u5nmJwvvodmSMnTyP4NqqSf5QixeH8FxuKYyXvIvgleX/mlsdJ
wPmFNsGal18h+Gy+HPdO50rC+RGrJ7x6ug3BX80p+f3/fwQfAIuzAhE=
       "]]},
     Annotation[#, "Charting`Private`Tag$118362#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7XupZ9Wbs412DGDwYP8kR4XeAyEb7GH8l2WOBftD
DsD5MyQ2901muQjnW8/X/D3T4yac/26ho27/xgdw/sHvcZt3iz2F80OS8lou
GryE8zMC3q2+uOgtnL/vWX4aB8NHOH/F+sQ5Mpyf4fzgXd1/Ve2+wvmx5/VY
lvh+h/Ofr+5qPxj0E843OiVndqX5N5x/95N2V3T/XzjfM7aQ88ax/3D+rOPb
mX79ZHCA8Q+kFgcf+ssI5x9TOW3ZKs4M5//JuF/UJMcC5wud63essmaF819O
m3POMZgNzn//JHWdcwQ7nH8t+LSyQzEHnP/W/e3rsmpOOP/I/Oyi2jouOL9a
oq2vbjo3nJ8kFvt351weOF/T9ALjh528cP6G7fOPfL3AB+en79e+ZXqVH87/
/3ml045yATj/sdecg0W/Efzll/fIT60RhPNv56w+sYVDCCHv8WNWYTeC/9hE
eIe2pDCcvz2551/TXAQ/+4ixipO8CJzfb7pyyr/VCL73yxq9CH1ROL98rZzw
+r0IfvPid9dyPcXgfPU7MkdOnkbwbVQl/yhFisP5LzYUx0reRfBL8v7MLY+T
gPMLbYI1L79C8Nl8Oe6dzpWE8yNWT3j1dBuCv5pT8vv//wg+AONPGNE=
       "]]},
     Annotation[#, "Charting`Private`Tag$118362#1"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwdxX0s1HEcwPHfcfJQYhb5oylRy4ysRcnx+Z628IfV3K+TpJXtsLTI2f3h
adXJGXkYjRQdFjOszm7rHM0Xu4664Q6RTL/kISfuPNw5T0f5vbf3Xu7xKVE8
C4Igzv7/wMjhF81LA09DuJH97fv7FKRznQutbt6D5sX07WY9BbcZLP00mQp7
IncWl6JggHvdXU0+gYbeDNzaRYGIEXOljywFwyUfZUw2BbNjU8peshbKT5eN
SLd/Qhn7VFE3KYEhU6wu0TgFWgE7FZPdEFav91AvTsIrV2lxOVMDMn7j5Y/Z
4xAk9tqpCp8Anl+yhTR2BHR1bJ+Stl9w7lNWw3T1IPSY7ko7XeZA6BhalT/8
Gcj4R7kaPy10CK7p5KxOSLqha9HUL8NoVlFtmrYeuuZTEmyIVVA82EvII2px
04f71Sds18Ely35mNrwdczoKzWdCjFC34LtRuanAcUO+zHeRJmhjdTqWBgzg
Py0Fop6oLYiIdnYQNgzjC1/dAkaFOzBSHvywyXocT615F8SWmMFzLvqYzG0S
R8Q9tv2u3Idd+W8nSRGFX/fJLLa3CLRQnGJlWJ/G3Tw+p9fMQBdV8425OzNY
6akKfH7cEqGICr7d+Xm8m0SlPXNjolZN1xwzeAE7DZawM4Ks0MSbk0KDYBFr
K6oH2ZxDKN8nsEbYuIT1s7z3V29Zo5dfVHdEEh0e46g8EN8GtdGu4OWw5b+C
TFvUT7uKFeLktOwcO/SWdg1nuuYV51QeRlzadRzvEmeW1xxBLFoD9vJXM1bk
9siS1oglMrHCqD6KCmg3cCL2/uH/zQGF0pqwE3GQI6IhNvE/Z3g/LA==
       "]]},
     Annotation[#, "Charting`Private`Tag$118362#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 4}, {-1.5, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7886091681764708`*^9, 3.788609211116393*^9}, {
   3.7886092954082947`*^9, 3.78860932638976*^9}, {3.788609361914605*^9, 
   3.788609396424061*^9}, 3.78860955094346*^9, {3.788609614851962*^9, 
   3.788609626109254*^9}, {3.7886096743450613`*^9, 3.788609698612667*^9}, {
   3.7886097512172117`*^9, 3.7886097769016314`*^9}, {3.788609864870775*^9, 
   3.7886098827046967`*^9}, {3.788610059166444*^9, 3.78861007233631*^9}, {
   3.788610142597703*^9, 3.788610208224379*^9}, {3.788616506283596*^9, 
   3.7886165258905478`*^9}, 3.7886165849486628`*^9, 3.788616635422524*^9, {
   3.788616671537866*^9, 3.788616745634101*^9}, 3.788617480885816*^9, 
   3.7886177347522078`*^9, {3.78861855452044*^9, 3.7886186387060337`*^9}, {
   3.788618670055179*^9, 3.788618724797474*^9}, 3.7886187623613157`*^9, 
   3.788618845140482*^9, {3.788619090985282*^9, 3.788619204523965*^9}, 
   3.788890134128146*^9, 3.788890259350418*^9, {3.789142509914001*^9, 
   3.7891425296606913`*^9}, 3.789149421043401*^9, {3.7891494513016443`*^9, 
   3.789149481042335*^9}, {3.789149518139686*^9, 3.789149620811947*^9}, {
   3.789149688688201*^9, 3.78914972060605*^9}},
 CellLabel->
  "Out[909]=",ExpressionUUID->"ea0b5074-dae9-499f-bfb8-c1a5c75eaf55"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.788618842066502*^9, 
  3.788618842089692*^9}},ExpressionUUID->"d1a5f33e-8717-405d-87a7-\
9e2fc6f60df6"],

Cell[BoxData[
 RowBox[{"c", "=", " ", 
  RowBox[{
   RowBox[{
   "how", " ", "fast", " ", "fire", " ", "runs", " ", "out", " ", "of", " ", 
    RowBox[{"fuel", ".", " ", "\[IndentingNewLine]", "a"}]}], "=", " ", 
   RowBox[{
    RowBox[{"how", " ", "fast", " ", "fire", " ", 
     RowBox[{"spreads", ".", " ", "\[IndentingNewLine]", "p"}]}], "=", 
    RowBox[{"number", " ", "of", " ", "fire", " ", 
     RowBox[{"fighters", ".", " ", "\[IndentingNewLine]", 
      RowBox[{"Tanh", "[", "F", "]"}]}], " ", "is", " ", "how", "  ", 
     "effective", " ", "the", " ", "firefighters", " ", "are"}]}]}]}]], \
"Input",
 CellChangeTimes->{{3.788608662964282*^9, 3.788608663000675*^9}, {
  3.78889366892654*^9, 3.788893759396503*^9}, {3.788894316040606*^9, 
  3.7888943216280947`*^9}},ExpressionUUID->"4c1fb5ed-8263-470b-adc1-\
e1452b7b84d7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"F", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"a", "*", 
           RowBox[{"T", "[", "t", "]"}], "*", 
           RowBox[{"F", "[", "t", "]"}]}], "-", 
          RowBox[{"p", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Tanh", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"F", "[", "t", "]"}], "-", "0.5"}], ")"}], "/", 
                  RowBox[{"T", "[", "t", "]"}]}], "]"}], "+", "1"}], ")"}], 
              "/", "2"}]}], ")"}]}], "-", 
          RowBox[{"c", "*", 
           RowBox[{
            RowBox[{"F", "[", "t", "]"}], "/", 
            RowBox[{"T", "[", "t", "]"}]}]}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"T", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a"}], "*", 
           RowBox[{"T", "[", "t", "]"}], "*", 
           RowBox[{"F", "[", "t", "]"}]}], "+", 
          RowBox[{"0.1", "*", "t", "*", 
           RowBox[{"T", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"F", "[", "0", "]"}], "\[Equal]", "0.1"}], ",", 
        RowBox[{
         RowBox[{"T", "[", "0", "]"}], "\[Equal]", ".9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"F", ",", "T"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0.1", ",", "0.3", ",", "0.1"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"p", ",", "0", ",", "0.2", ",", "0.2"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"c", ",", "0", ",", "0.5", ",", "0.25"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"F", "[", "t", "]"}], ",", 
       RowBox[{"T", "[", "t", "]"}]}], "}"}], "/.", "%"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "2"}], "\[IndentingNewLine]", "}"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.788893068530167*^9, 3.7888930869732122`*^9}, {
  3.788893169389215*^9, 3.7888931757019167`*^9}, {3.788893317377595*^9, 
  3.7888933393996277`*^9}, {3.7888934726308823`*^9, 3.788893533870401*^9}, {
  3.788893585199802*^9, 3.7888936198618507`*^9}, {3.788893764791788*^9, 
  3.788893806693825*^9}, {3.788893863753826*^9, 3.788893895239149*^9}, {
  3.788893969390452*^9, 3.788893997781198*^9}, {3.7888940373958387`*^9, 
  3.7888940959516687`*^9}, {3.788894177603799*^9, 3.7888941898261013`*^9}, {
  3.78889424187051*^9, 3.7888942478786*^9}, {3.788894336123684*^9, 
  3.788894336255302*^9}, {3.788894389969132*^9, 3.788894397781281*^9}, {
  3.788895250939355*^9, 3.7888952528111057`*^9}},
 CellLabel->
  "In[823]:=",ExpressionUUID->"ed0fc76d-2075-4484-a32d-db522151f0b2"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3s0lHkAxnGDNpsSqrVDo1W6kbQqwvIIraJsZFOhbFEtpbRaW6fN5bgU
RTS1bqWL5FKGNWpn3ndeirXlqNlimlBDLkXuYjAxv5394znP+fz5Ndl/zDtY
XU1NbZtq/797cPeLqp5gx8vRFtmZmQJouhgeb2W74u+qKju5ymtzM3LK2T7o
mnBo8c4SwOOZ9M9r7CAYOSQsmp0tgG/QuCidHQEmKvDB2RwB3lomulxkx6Gr
354TlCvAjQU/JCSxuaCOpogt7wgQo1W+/Dw7D27zdJ7UlQqwa/dN3tAwH25b
1OJm1AmgTWL83YwrsfzZLd2idwIs9Rrork6uAX/Fw139EwJEPrdFxuhTVLPu
FDjrC2HA15OxWGKktzWOkJVCPGh3qRd/9xLay5rdX7kI8TjkmtHuvkbssSiQ
eQUIMbbMYe79o1KUXfiiweqkEOqTxbpGS5sRlmG6wCZVCGsS+GBHyRvkPoot
yb0rRH3cuue1Zq34VsIJL64UYtGl3snCgTbEppKIriYhesdbZZI17Rikkpyj
R4TI+0jV6aR0oN5162nvORR0OHcHOzs7oXUgMEu8nMKFnysO3jB9D2s1qXmh
EwW5U3Hn4agPEO1MtPvHj0KEVQ3/q+puWG9pluIkhdaSmuQXJh9x5dfkqplp
FD6HNGavPN0LpaOy6Ow9CuYbZyoPUn1QtjzMdK+l4HbL5FCZwQDK16pzTrZT
iOTsW/zOfxBnooxdRqYorOr7UVu6bQjzWa1ctgGNeXOHtGoUQwgfZRXy1tLQ
rMzmLckZRtvcwro0Txqh66imLz1GUJbz0WMolEbxlv03GPkI6rja9zTO0xjr
NdR9f/UTjpzvjvTLo1Gxw02D6zqKWWZznjg/phG1OT6X/34USrmOeaiMhslb
99e348dgRAfkb1TQsLOJ47Kt5DAkrGbqaxH8jcWTrAY5eloS94WtF2Gs7mL7
8Zhx7Fz46LrER4QMzb0R3qYT6BdFG4WfEGGerOKWes0ESlcrjZhUEWb8HuNj
Gz6JFkXKJilPBLXCvbx2fQVsnTbEGz4X4UQW76L+YwUOJcuvOgyKIDI/p6UX
9hn1SZnOJroM9NxPrIrVmYLYNhhLLBm8sfi34RQ9BdeysPxvvBiUXodp595p
xEln+9qEMwjgWetxlNO4Z+Pop5nGIDr+ZsybIiWucPG5p5zB/W5Ots5WAuvt
m/NaGhmcuxYfKPMk2JVmlXFMwiDIu39piRfBTx0FlzVeMVhI06XbfAmUOQ43
zaUMklL9ai/sJzDLWmxwponBYevM4VmnCIr38MOMZQwWx83fPDOfQPtDdcPh
DwyUG87MkRYQCJfoU9MqN/V3vMwvJhhI1C5K72Zwybc84PsygspCjVy6hwEx
8/4lniaoTTDt0u1T9b5Iva7RoLKreodwiMFfCeMHGiQE91MiN20fZsC137fy
9muC0OS7vC6VPe6s5jvLCOyi7bN1PzEQ/vbsaUwPwWSSp/jgGIOrFutTvfoI
9uTyj02pHN6e42MySLBh1VuDdDmDFVuPtFaNEjiln4oSjTPQZDXmXRonkPgP
Ou6YYNBWYR8SqFD1xJp/0aMyHXLbcs00Qf7UasnZSQZ/LNIeI4TAs1pRPF/B
4D+um3/z
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk0VP0fB3CqB6VIlidSImTnqVCSt1KRlB+pUE2yFiWyJCVRtKAFLaLF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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#1"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Xs01HkABXAmIs7SUNnJ0hI9SHXKo/S47VJiqEOs7KLJekSUSttjFdMy
9PAoViZEZSmzJb95mFnTapnaJElYejCtnIm8JwzCd2f/uOeez5/3XIuQwz5h
NA0NDS91/m+PsJ6mh71hWz+935XD5Uqg5bI4Vs5wRYklM7A9V4L1hbn5fIYv
5obuWGaiNrOhjSpghMLbNf9Jdo4E/qGqB1cYcaBrxjAzsyToWJPiksZIwoaD
N91T0yQoWribc4GRDWta0Ip4tgRsXf7y84xi8M4tTT0WKcHegBvlwyMCTLu/
ERc5SKBP2IFu5tUos4tgX9OWwNp7sKf2ogylu4MuvftHjBPPNyJ3tA5hseaT
3GIxTAT0Tk3NRmjlrlm54CcxRF0uzxo3v8S1Fp9MU1cxaqIKTAP6W+DcH7/i
F2MxxpZtMbwb0wa96zue5CkqQZvkzTe1fg2PJPneUFElHAlLtOfeWyh7x+Wt
5yvxLMn++WMbOY4/Kkq9GlyJJZl9k3cG36HAp1pku7YSfSp5Z+vaLtAPO+n5
aVei+GPVU4P098g4Hv8ouk0EA7PSoe7ubvxc23FcUSbCpUhheJGVAt0pBoc7
2SKMb+N1H0j4AJ6X9q5ePxHi1skEi2p78HjoVGG4nQjye7KLTRYfEdMWKzWm
ifA5qiVv5ek+SB6YyL9uF8L2G53Z8Kp+6DzTo3MqhHC7aRFRYTIIhfCy77ZU
IU6Y7bP8N3AIb9yD520PEWJVv59+m9cwsooa8tK3CGFsOKwrmxrGsONUi/ci
IbSq88qX5o/gwhnzOS5KAQ7aV72ax1TC0qSBU18vAM89pOjPcSU+iGRNpSUC
jPUtnq/I+YSZNEtOVpIAwj1uc7JdR+GsSrTZzBIgYWdyoUAxitsdXundWwWw
6PBov5U8Bo2yuoC/zAVwdkrKZqwbRyL1oSVhmo9A88ZJzeZxcLZXJZh38DH2
NK0rlq2CVuL6dmkVH7lawXE+VhNwWhxVY1PAh3Gn8CZNNgElTfNyTQIf2mfY
vhuPTKLWsX7qLIsPjTvB5V1GUwg/GT3W68LH0WvlaUY1UzBy29x81ZqPB7ap
uvRDnxEfruTF6/JB9zi66pzBNCa8gqoGBii8tXvRfEo6Db9E7ZS/myjcvw6r
7uAZvMhjTZmKKQSVO9LNZmdA7W9mJhVSSEy+wX5bNotqRm/o6WQKd3vM8gw8
CSIe7deui6GQWpDM6txFUFq8MJ2ldqjPgPU9b4LWsSOWE9EUvpJK73v5Ewx6
Wh1arvaFjB8eXwoheB1+9DInisIBR+6I3imCg4Z1Om4RFCyTFuzUKSHwCZkr
eMGiMLsh/ou22wQpZ8crItV+NfD+ZQmPIFDrShVN7Ux/ftCOCoJXvPoR+30U
iI3PsWQpQSfN8yM3SL23KeP6nGaCTzm/6od/T0HMUf3Y3EqginGTkQAK2Zv2
rbzVTnDMpiSVqzbzt9WCbzsJ6qgo+4a9FP442VDH7iXgcY2+dPCnkGPnkOHd
T2DrsHp143cUjnTl+1oMEcyPU+2OVHuFZ7T84SjBjHOWqMCPgpZmS3GmiiBR
GfbZSe13wk1RrCmC4N8VzJe+FKRRt9asnSHqPxbejlb76hL9MUIILDhKQx21
/wPBaG/g
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#1"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc4lW0cB3Ars5JVEYnSMhJCom9GiCgjhZJkFFFKKir0ZlSkITJShIzs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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#1"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVjmk81HkAhxGlLJE2ppZyb1FhW9tB35Y2clRUi4+zosSuVDbdmtDKkSOh
w5H8x5VhmMEwSuhgpUQpx6jJamKSa5zDb9sXz+d587x4tA4ec/KVkZKScvjG
/7b1FbbUfPbd6mwdlHDzJheyVsuDemjboeOYkliZwsVPGal3Smn78FGNxuy8
wYXd8/aSNJoPnj2+aKWZyIWzz0R1Ii0YHuoH5KgoLrrX/20VSwtHaSr934pz
XGR+v/tKFC0JKvNN1aY9uKDLlxpcpWXj+gWhoUCbCxfXu0VDw2z06vucSsiu
gAKhu1trPoTZZ9aNDuMK6DkOCuui69Hhd8vt/KNyhDRvQupYA2JjDR9JbMuh
xlbhS0u/wJDFCtcYfhnKBFZNL8xfwdvGRM8toAy1/mkrXEVt0FXN6kqVcCDW
t1hc+Gc7VCzc/V1SOJCZKlBeodeBEJvKtqeGHJgR77K9zC7YBj7VONbARlP4
huYna3qQvW7WbNifjZXxA1N5g+8hNOf5Rs9nY2Cih//aWICpiUGfN/mlyO6v
alS69hFH5qeJY3eWQkkj52tvby8Yu+s0jUQliDnKOZyp24eKYS3BaHIJxrcV
9PqFfkJI2cvhSPMSBJvWs5fVCWFguVlRup+FHmZ9dItWP4QlM8zriSzM+Lfd
Xn12AI7OrQG8rSwY/rpg7nCVCLs4kqM7RophnaV1hKU2CM3qkAOWd4sRouGl
/cH9K3Qnzsq4OxfDSLRfod1hCFYN9ufDlYuhunhIvn56CCEmUen8qCLIPrxd
pHNnGK2dXh7SMkUI2FD1bqHdCOaOvv3N6DgTBTsPZj4YH4GO6uDzkL5CiAeW
K/clj0KfXL2v71cIzl7reUnbx5Dgl98dJLiPUJuIDHbfGEKZocsov/vQ6rZ9
ey9CjFGaqcWCsQJs/iU8iWY6DnPbgKro0wVw13wxJd06jmcI0zaQL4C4MVYQ
RJ8AtXPTyN6EfKTKegY76U7CpWpbu75ePlT5nCyZ+klwJRlyOdV5kLtA37fp
+BROuZx6YLInD1J5nkWCJdO4mPTOKUOUixO3imKX1E7ju0lu+rmwXFQbRsqr
BM6AGyfVSTRzoWJ7wuiykgRB6lmjeXU56Fr7svUMTwL2Ktt0k0M5KE6Hbq/n
LH6npbZcUMiBR5GZisbcLOzN4luY5QxcirhL78qfg4tFYI22FwOFQo3bSvYE
rjp/JZcqMRCZFuHN30Vwcn2zkaMiAz5OX/SYjgRLt1wSDSow8AOPV+zgTEAk
7z+tWchAVJzbk5iDBP09xs3Z8xjwM7s5vOgMQdnjT/szJylohy+1WcAgCFyX
sbFMQGFu43nF9lyC5DCDUZcPFN59+fiKUUDQtDH5zUwPhXjnUo8dLIKgY+rq
lt0UyBqnkxE8AuVau4iX7RS6WuLS57V++820kxM3Uai4MnGo9TWBw6oY+1v/
UEja4rX63luC+OIzPDRSsKPWsS35BDSmw7LopxQqTz9voH8mYLQEs3RqKSSv
/TnOUfStj+RaNNZQOC64s0/rK4Eo59pI0EMKP9r/0VMzRrCoqfP1Ax4FWem2
7PgJglaGvezhKgrvOVv8vacJViXDTbGSAs//3nrjWYIRWVYHu4JCykoFMSEE
ezzTLruXU/gPbSp0zA==
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#1"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk0VX0XB3CVpPQQIVMkQ5HkrSfJ0DcUQoOhMiUlJVKJpAxFKJlSooSS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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#1"]& ], 
    TagBox[
     {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVxX081HccAHBPC/PqIqt2dLyUh0LjhfTg4RNu2KnEaal5ytPKqlWUtExn
Lnqgq93CJOexZM5DRy7HVxzld3SeIqUjrkbnsXFyHr7b/ni/3kahP/tGqCgp
Ke37z//TIkY7G8YinB/0+SVmZvJBzU3v9CCZClohZifd2Hywzcm4+4jsB5ds
9HdPpPHBq72vMpscDmF1lLA9SXw4FD5fd5scA0NU837pKT68tUp2SyUnwW29
owdNqXzgrPO+co3MBvHQt2nXJ2uAofHI7Cq5AGx8P2kOutaA/+HcsukZHmgO
Ljkx26pBCzMCPAwQvCtkPQ44UQUmPpOjTdeF4HX23LUSbR7EvtgFGbOtEDf2
PaWVXQkbeDoSZWUxdNlqN/GsKqB62K1N7NgFrk+CGZP0MmiMytY/PN4DJh4O
qRt8/oI5U6c1pSf7IEKTHkOOLwaVhRJtfZPXUNnBci2ILAJ7HFJN5w6AzKGr
pTghH9qS7F60mA9CgGzAOD2PA4Ys2ULx5BDMhHu+H1HNAtn8oOSl9TD8tnFu
dmzzH1DwsZYgpY0AVfwKT55LBRLl/pRUKoWsxOi0X4jLcON4VSTH+APoClLs
CjLDQL6nRHos4W/ISG7utdlyGsXYCHnrm0ZBVj263EFNQoNc4fVOo4+Q8ITR
Ln7GQotRPVlbL8pgItcwd9E/HVm4qK9E1o5DW999w6nEbOSRZ/RjxYZJmKKP
yL82yEOxlOBN7wKm4FlEg3+KeyGyHD+o1bdvGp47OR8tDXuAdNdMawgV09BC
4zDTW0uQGsoq23x3BlTvjLdvV3DRT3a1/Zpen0AzROui2+4KVPJdKKde/gl4
Li2M2ZlKNCfT0/5w5x+gjXTFn0njoSq6hyqbOgsuI4XKQQeqUYInM4f3YRbs
SB33xfLHyOgt7VU+cw4cSa29Dul8tHtHEptsIwdh9IHzpYG1KMBAvKDcLQfn
LEE4RaMOzRGpw6cZ80ALCJSs6a9HGWpBMb7Gn2F2lZf4rXsD0pVU5akIP8Om
4s5yfYOn6It4ht+uMwsQr36e81GjESkVB5UNr1WA2cJKDv19Izr7Z1nq2kYF
rMWcWNbLJlRnkaKhc2oRNsZ6veltFCId2lnLRNISTJtHqMfkNqOBbR3dcYIl
ONl4vNOR3YLK74GxNGgZwmSq0Q4XnqHAMnsdysoyrLOw36xy+Dm6zMxlDDxc
AcFV2xPe+1tR6Sgli7QXg3fNav9bdgRKyWaGSPZjaM6r/DVjJ4HCfSdMuD4Y
inR7UI4jgTYKBOX7DmEYrf/9FpdKoGs3f2i5EYrB9vHO6HY/Ah2zz5z5Mg6D
5+pSa+1zBNqU9JWnehEGJ1cJp7iKQCs7L63ue4Ch1uW2Ho9PoP6Jka6iEgzc
uCVufR2BWIceBbpXYHBsVZj1NBMIm/tGMwUY6kI7jyj1Emig8+Y91W4MDwMv
NgfKCVRzZT6s+yUG9z1RsuMKArEdgrfmv8IQbLfN8vwKgbwKv+G5SjDQkm1X
0laJ0JML7a2MMQw99Bjp0/UidGfb9ps+4xhMna3evdAToTPDd/2MpjDEFok+
vzEQoS17Tww2zGIIMiu/IDcVITXlngLWPIZ1bxaHVC1EaKjKISpEgYHkZh2u
YyVCgqh8K+tlDK8tvVUMbUUo3VBrDmMM6pFHai13iNC/4ceN4Q==
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#1"]& ], 
    TagBox[
     {RGBColor[1, 0.75, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1nk81NsbB3BbUbnKUjeypKQsSd3KrRufokVabqGQGooILZbqJyqptEmI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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#1"]& ], 
    TagBox[
     {RGBColor[0.647624, 0.37816, 0.614037], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVxX04FHYcAHBkZbOudIrz1hhbKSWJUL5KIi8znMlTXRKSbEvpnekKyUuU
S16OvF9NXNzhLuorjrtErRBFNHnKO9Vx3n9rf3yej67vn+7+CnJyci5f/b+j
f/+LmgF/axWr0+FpaUJQtNU43kPbBfrGmWiQLITNt1PZPBodmreEUMviheDU
3F6WSfODZqgjjRFC8PKTPbxBC4WUJCXZvL8Q3m68YptAiwRnA3WfQBMhZK90
jY6lsWCnppOW61MBMJV4P1+l5YNrvVaH33wl7PXO4Y5/4sPqzXqUbTYVoEyY
++11EIbXuk5b5vLBwG20vy5OBBy2aMXYUh6ceWYBqdInIFD2/XWDdymo8VW6
5eWfQ8wmj4cZ0Vyo6LVter7tJfDol6YEGvegNihT03u4FbYPFjRV196BiZ+2
Lyv+vR1us2q8WzkFoDBdtFzT4A1wLlAp9S65YEZ8KjxKuuBN/r2nr3yyoCnS
9FmDYQ/kVUpvnndOhdVJQ9N3R9/B4A51z8Kq6zAk6+luM+4FupxSm6vdFcgf
rGqkXHsP4+9GnWMtQ4GizRnr6+sDh0U028CPnhh/tDwgW/8DZHZqvO3yDMdJ
m6K+wIiPEJwWzM2Ii8NQExF/VV0/bPWGG7M1ydhTIop7oTsIetQNDBPTdJwN
as1Ye34IXGoUDvNssnHdjiULAVXD4D8xcrnIKA/tc3WPlKqNwm98XZMRz0I8
o31Q79/9Y1CM9ZUqdndx/bCncrvLOGjtVmu30ruH1GXjSqKZcbil3hhJseSi
ImZwf2R/ggpVq5LO70vxmGnV62+dPgPDkJrckFaGRXt8sx9NfoaAq9LFD7T5
ODGksfxDyhcI7ZybU40ux3IP+0WsXVJw1T2weI9yJUY4RN3mf5BCRNsrvzWn
BKj71rEjL2oCghW98lJfCdHSPJJFM5kEPwuWEo9ehft1nk/Lt0yCOi04fbSy
GicaE3qPM2XwRuhTXGr+CFMVGaHu+lMQpxr/voONSO0uz1UQTcGU5eUmWVgN
fhPOpFuETENK+xpelcVjlLvL4PaumAGemqft0YHHeCKdm7CidgYsjVL77Tm1
+HBdjJLKH7OQHrLSwPxQHao4nlh/iTIHk951oXYUEXYZ/dNyrnoOEtMiLlx5
IsL7WaDfx5gHjnUnf/HZejzANVPRXpiHuZN9ji/1GvBiVA6z6+8FMKxnR3d1
NmBxv3YGxZmATrQ0xy1GjDGZUT7dvxCgznEcPeLE6Oc+YlDiRuDLdZ1x+jUx
alVX33fxIsDx9d20lyXG2MR9DfG+BE6G5SQwssUYaJb26btzBIwq+rhBAjHq
Rao6LCkkcCJAUHaxX4wLW8OWtt8hQD+0fYY5JMbXI+9fFhYRGCwYs748KsYk
L96B3aUEgtwGMEoqRmLofjKqmoDrqmvZsXIS7HqRmLWohYBpWGRPsroEBdGy
wy1tBJQ3Bs+yNCXIsjq4Nq+DwAWbCtUUHQk6FWzg7+wmwBD9Ban6EnxwtvkJ
c4BAo6n1abaxBFOMtiS6DROYrbkZnrlZgiG9bLruGAFzs6BLWWYSXOMc3FMj
JVDJuBWZvU2CivKt+UkyAhJLGTMHJPiu3CrIZ4bAD9TesNydEqwOyttoPE9A
PmLfqTw7Cd5arTxBCIE7K48cy3eQ4H/CqIbS
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#1"]& ], 
    TagBox[
     {RGBColor[0.571589, 0.586483, 0.], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1nlcjFsYB/AklKVFC22SFHWT4maJ/Kgointb5VJCRJaoJCpJy41ESLla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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#1"]& ], 
    TagBox[
     {RGBColor[0.915, 0.3325, 0.2125], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVz3k41AkcgHFin0TOsnbIMS2JFCtKte23YiNXJS2Va1tXKh3aaCtHGVNk
HQnjSkg0GJoZGkZfzPx0Yh2lWg0mW8o0KMax+G37x/t8/n6ph094BC2Sk5Nz
+9r/OgcNdzZ9CPopuiArisHggaK97sl+igNcKK4xUUrnwfqb2XlsiicYB2ma
RCbywKWt914+JRBOdwhCfznPA6/AqcZ0yhk49jTVUteXB28s6fbJlHh4HfC0
vtaIB4XauxMSKRmQLy94aF92H+KU2KZXKSXgbhpuVnm/DrwP3GKNjXPgwuPu
92vquKBCxvk4GiCsvyt2Ue5ng8le6bAgSQhLsgYt5HXuQWT7JsieeAxWad9d
f29ZDTocTZG8fAdgu1ps40AF1Irtn3X82AV0jeYcmUk5tITl6x2Q9EDQRZHf
i6TbMLlqq3rl8V7Y3e51hLq1CBbNMDX0TF5DaftoxHhYPmwgA2r3VfVB+pYE
CV2aCc/ibdpbzfvhReiqtBRmKhimjsyUSwdgbr1j0u6pyzAy1S96biWGCrFi
rh8/HEo+NjxR+/Mt2EVzTxpUBKGa/p3RoaEhiJHablTVuoTXjnCDC43fwams
jTFsVjLKtjGHQmPewyO7iwwnlRt4xlrI+VYwDBxtba2HjTnYXyVM6qR+BJ+q
ByG80EL8N6wn1+yPESBXJfxu4V2Ma7YvXghukIBbZErJFeVSdCyihtToSCHt
Rk8gc6QMI/X9Vw76jMI6s9bg2DQmWkj2q/S6jYFR7Tn6ZaMqXKY+piScHYM2
o80Uv/BqVMRc1vd54yBHP+5xsLoGj9o0vFri8hloTMZndyU2MncdLnwg+wwW
sv3zavs5ODmiq/Eu8wsExozprKZzkbvPUSHDYQLOCqRujPZajHGi3eS8m4BH
goifzefqkPrG+WUxbRI8Gwo8lhvxcPPG+AyKtQyoVsuud3rXo49Bx4x8twxs
OZ7l01ENOPkkWXwybgquuYZIEyr5mK3od8bDeBpOKBtLrZ804jIRt2iRcBo0
XDxtLEUP8JuLcZ6bTs3AuD11qZ5CE8qV+7HEWrMw7xbZiklNeDqHlazVMgvK
XVoKDgbN2LjmipJm+L+gLHP9mFvRjJrOpy0uqc2BvyyK0Ldqwb61f3Wf488B
c3JweWBjC1YXgPGQ3zzoRh+5s2KbAH1ZGzT1F+ZhagerZRMKMJZ2K67v7gKo
/53jreIkxMph/Vw1VxIqEh2vNrUK8Uo+LUDkTsICM9t14pEQAz0+mVTtJUEw
ULZg+lSIK/j8ajcvEupf61mmdAgxMeVQ67XDJEjDBpt9XgoxdANjXPkcCWad
N9gTH4S4Mn650+JSEhwOzkp0VAlcsLug2ltGwra8y+m71Al89eltVymTBO+i
s6bnNQlM9WL77qwhYXoPy1CkTSBp7hFB45NAS5dzLjYgsK8zpUChm4To822J
5lYE3k+Y+q37OQld2hFmh6wJzNjib1b8koScZ711STYEutxex9khIiHrny/F
EjsC66PaHsd9IKHfcGl95XYCM9fapuyVkPDrNPS+sSfwlDjPkzpKQizDd0h1
J4GrXY/1N02QUJl0tP24M4GK8j0lqVMktNKDmfmuBA5wt4QFzJKQXhQQ1eZO
ID+s2NJqnoTMH/xt5/cQmGWoMkmSX/8SQ8QW+wj8D9Saimg=
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#1"]& ], 
    TagBox[
     {RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
      AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV1mk8VGscB3DUlS17mxapKBKuSuWmX6hkqXvtRJJIKalUlCSFqKRlLGVp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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#1"]& ], 
    TagBox[
     {RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
      AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0HlYzHkAx/FStgxi5Nihw0ShUlTbIXzWsYukfXQKpc1UNpSwypLMaiZH
VtSj0Uz3YdPqUHnM1cz8mvWsXJtSIcWYEkVF0zE0323/+Dzv5/Xvhxke6xsx
SU9Pb9vE/q9XRE+j/F3E2tQoheDaNSEMN8w/1MnYiISstpe+WUI45/IE1Qx/
uG5Jt5rGF2Lrw9Zb2QwW7PfPEZ4SCBHEGpFeYRyFWUGKBStXiJeOKRsuMpJh
0L7ovmOxEHlzfuKeZ2RAk+RZ1lApBNu4esk5RhHIyS6eyT9C7AjOrxgYrIGd
1jmH0goxlbB3b7KQwfmyakmMrQjW2z/21F9QgsbaGHwiWIT4Rx7gDd3Dt6b0
e6pUEebV0Dv09R/DJurNSlepCLdVGx48Xv0Eto5d2dpBEajo7AXBfc1IdM9x
cLIRQ2OzZsbNg61QW5wL3RwkxqSxspkLrJ9jp9b2Sn+qGK4k7LZfeTscAnt3
xcrEeJDs8uiubSds1vF9AgfFsEzrHSv9+AqjBj/TBpZI0DvS2fF0hQqvB5w9
/XZJUPRe3GDyxxsIP6dwOOkSmJhf71er1UiYHR/vcl+C1F9qI/MWd4OfsErJ
JxIMf1+m3pf0FkVLc1rG3KU46qSsmVvfgzUpTK5xrBSd5coLjcz3yGyzEznc
kOJLdDN/2W+9GP1Vt/S5Wgq7dUa6SHEfgs/FxlmZ1WFTATOqat5HZHq1uFTu
qEO8+R6r17v7Md/e/UXj5TrY9wVMbd02AJp/sTqyoQ6mMwaMldoB7EkKfxZn
LIOhjF+xSDCI8sSEKu16Gfa7iJ9N2foJblynBVZnZCjbEp5XN/wJgzd2VL+g
ZND0zp/ZffUzVru5R2h1MtT6bTLI2DiERre+mISFciRt5uTWdA9hrlmEIA9y
MF96tRVyNFhVQqO4oXKsckvOYDgN43idbuzYaTl2Wzwe028ahtbiryPcPDk0
DRdVh9gjKGvU9xPWy8EzDD3qu3gU/DBn2uQuOUw7agsmKUdBf3TwgOk3CkxO
ZPt7xI1BlL/eb5+tAnqloRWqWVq89vGLvOutwOGsiouzKC0Mb3kHnz2sgNTu
rDE95gvqWdPPLOIpQPc6bP+7yVc8ZwTuvS1WoH35v03HJV9R6llW3aJSoDIH
i9Wh4zgWeJPqNqIQUuFKN9eNQ91GS5TbUzjNyWe339CBGeNh6B9A4WaPOd/E
m6AlP8RMeYLC2WxOWIcPwUDgTqO4kxRYvh+sy7cTsNOE4+aJFMwkksptQQQZ
uqJpCaconL+0625qOMHavwOq7dkU9rleG6QdJ5B/8rHmcSlYJc/ebFRC4Jpk
WRx/mYLO/eT01j8J3jZOJ9ZXKDz78OZJSRlByJzzrOYJpwVVh/xYRWDRvtJ3
ZQYFYut7hCMhkEax7vRepdDeeCnHoIkg+SCnKlxA4Q53ZG/TUwJegUZJz6aQ
4blnWWEbQeapKWr5hLcWO9Ss7yDo4DF/sMylIEp4eI/9jsAvwCO9PZ/C1eXf
XdreR5Ak7zNILaAQpxL4M/sJHoT7nPYspLDU+0CnfIjguvtCQVYRBUP95qK0
kYl/CtM9vYopvKr1jA7TEoR3ibrHJiyJLnRcMU4Qm52ZXVpCIdNyqoYQAu4B
u7Dg6xT+Axr1cww=
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#2"]& ], 
    TagBox[
     {RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
      AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV1nk41F0bB3BJJSQKoUkprbK0vGjhjoREsoUUsmR7aCFEQtkqokhEZH0s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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#2"]& ], 
    TagBox[
     {RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
      AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVzHs01HkABXCvOV5lSVuNUjs2Inop2mq3Kz2IUMyWSkJI2tpkeui0Ma1R
KxNbXi2ppCLrMZn5zYxHKY5dNsmjFWmmpqmIGGIGxXd/+8c993z+uJcV8rNv
mI6WlpYXnf/bI6y7ubonbG1vgyLjyhUp9NZbHJEzN2DJvk2jK2gvv5aZXcZk
w2Jvlf/TTCk8G9vvXWWGouftNxb6tHeEaqouMTnYfaAjh5Muxcsl59bzmfE4
52Za6nNZiutf+yQkMlOhF5w2yOBLwTUoW/AbMw++7Cbb6Dgp/HfeKFENCsEK
j/jgFCaFMeEGuM19AFkK16nFUwrrbf3dNRdq4bLAfmTCUYoTT1Yhc7geKR1i
jfUsKWYKzWTa2k34+4TB9OVEAkqx/nHT9y0wMmiu81RK8Cjy6uydfW1waqpb
bNQgwYjND18VHWqHeWa6TCiQQGes0HS2dSfaGoZ9fs2QwJkEUX7FXXB31LVy
jZXgcfyKJ3UL5ShX26qK90swL6V3rKD/FVo4tsE7vSXo1chlz5YqEMiofzvs
LEHeh4oGk4tvUKbtN+WNpQQmlncGlEol7pRanUljSJB0QBR+ff47vPhT1ug0
IIbapVAZEfsey86MbXdrF4PjWCucUdONcoErb+NDMeTFtReaWR+w2yl3XWOB
GJ8j27LsTvWieSvH3fayGPbr9CfDK/pgKuu03X9GDLdc1n7BzH5cNpHb+UaI
ccJyr9XrgAEk7yp6OocthkPfj8btXiqEQz/tnosY5l+pDGrHVYjn75o5y0EM
vQdZJd9mD8IvkRL4MMU4uKKiw9BzCG4e+vM4DDEKN4dcv68eQm7U7+mnhiiM
9FqYvkv/BD7P3cX1NQWRn5tu6oZhRPuE1cxtohDrzrsmfDeMOStHXYT3KbBe
ejy/yRtBuVb18dklFFavjE9lOqpRwOqLq86hEDC3aUy7VQ1BPUNumEL/N/AV
R7ga6OZ7Vd+Lo5CpF8jxnT+KbCO7gpGjFMxlolyd2lGctI9ZODWcAuMXLntV
1Bj8qoYYAn8KWgWBJYpp48jnXjj47xYKR/8o4U97NI5gZalDkQuFKvvzBmaH
P+PxpOndKCcKZh5HHc6afMFxVfDGbHsKXYuetsZUfkHFWfXauywKpTmYrwyc
QERopaEZk8KeEmczy8kJxD9o0PY0oxDHu8HtujuJyGWaS1mGFIq6LbNMthCY
9yURG10K56/ygmTeBIdf8GqMaYf6frQu3kYQEJuYptKhMKeystRrB8GjlIp9
5bQTk3fXJYUQBCe9zPemHeF8ZdAohiD8tE17jDYFq/jp7vq3Cdi9o/90EhEm
vzs9tT2f3t8q9HtIu+Pjm5bbhQSu0ck9d2in7Cjbs0lA4PapH8dok4W+0bxK
AubqxRmmtLuak3N0Wwm2nixTbZ4UQZKg2df6jGB1gm7AMtqpa/ba3XxOcGx7
xrNZtD1vLRa6yggEPRc/vZ8QofxkYz23h6CbL+tMoJ2+yCl5Wx/BlOBDksO0
oxTZbNYAgZX35rzttG23/CSvHiYYYn28bUNbT7stL0VDkBoorjKh/Uq0JjJo
nEAd1KpQfxGhMvLmkqUTBCZs1xly2hnzjEcIIXgSwvD/i/Z/eLxz8A==
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#2"]& ], 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1nk4VN8fB/BomzZLlrKFSivSRiq9baUsFZFQEiNbIqmo/KSQUBTRIhWS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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#2"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVxX1czHcAB/DryUNxydXaRZQKlQiJRj6jR9WhB2vowW4hxURNQ3vlUjR6
olDqepb1u67r4eo6asLNSLSUHqwuJT0oPej56b7b/ni/3rrs0y5H5Wk0Gus/
/+9wtKe2svfoTtZ6xfikJDEUrbQC2pjWCFQJWaOZKMbmtMSUYqYbBtUbXybc
FsPxVWMRl+kDU1EEKy5eDHefiYqbzCCc7GmwjYwWo3XDVatoZjgkc/ZqIRwx
0jX2XbnGTMDkiL9S4AkxOAuK1/zGzEat78fkVAsxvj+YIRgaFqL8kMq5eXVl
UCEcD7sVj/DleW8WN6gMBs4DPU+vS9DoVGXozSxD8GsLJI6+wOjhE2fei0TQ
FKpJ5eRqIPap2OPgJUJph1V1zY43AL2hvkJWiid+3GUH++vh+fr4UGhmKcZW
W6ryTzWCuzHAsoVVCvkp3pJlBu+grVJ3hztSAnNypNQ1vwW7i2Lu1aSXoDrc
7PUzozbMvKTi5/aXYGVc31TuwHs4+bJlXTNC9E20Sd+adsDQ49b5Ab4Q2Z8e
VtFjPsBx3vMX44eEoGvfH+zs7MQSmdFmdRUhok6UHEvX74JW+GfO5ONijH/L
6/QN7caai1msjUHFCNokEX71tAd3oxusFEyK0ZYvuV6r+wl2sgux/u1FmPGr
Tza80Af3kIqFlYlFMN41X3bsYT+47KYdbt8VwS5T93ih5gCaA8xcX6kWIVjb
e1W7xyDitC2t3WsKsa7/gEojawjbotq7Tt8oBEN1aIFkegjsGnst0b5CKD5K
FuilDIOaLDQoYxTC3+xh80LHL6iXk/ro1ReAt4ed/sf4FwxpfjxsdKcAY31a
S7puj2DAO9si3rsAJa52CgnWo7CvM7PN0y9AqH1EmrBrFJWX3GkjrQLotjo0
ZUWMwUZPo3FxsADfbA1PYG4ax+RZ17WLlAXwWFEzJVc3jk0/z92qzsnHWFV0
RwBnAjYhbgn/WOYjUdEryEV/EpkB0meuUj4Y0pJMeckknjLSgkfC+FD6leNm
cWYKygw3T49VfNByvQQdS6eRGqsRGFOVh7N3BdFLn0wjpsjXeuBUHiqMIxeo
/TSDc0Oa2eEaeVBzOLsujD6L9m55ic2fPLSY/F13vnwWSgdi5KgAHgpSod/p
NQfzy9lG3Xo8eArM1bRlc7imw9svekfhUkQGp4WSQc250zIpmgK/RzuZ7kSw
bKfvjSd2FCK5EUekewkGZo67x9pS8HH5bJDvTKCTI7HxsKGwvLy8gOVOQI+M
Sh7fTeFa7OFnUWwC2exyY5OdFHzNk4aVzxNEhgU1ZZhRWBWubj8/h8BIlOKZ
q0tBti1kcePvBPnqML6oQ6H584c3OTyC3oxZHdZKCnHuxZ62hQR9jMfhw8sp
ECOXwIhyAtXaLSY7vqbQUhubqlBHsOWqPK2ZTqHsysSPdW8J0jx+2MtfTCFh
u7dhVhOB/+UHEs4iCo731gt3Swniol0NjZUpPPjl1QtOL4G8andtqBKF2yZb
Yp37CdifpN4HFCmc6Uhx0x0kmL5fqWGsQGGt08m2ylGCrTctphpoFBTl6rPj
JggYWdWr+SQX70u2+x2ZJrjhtSvksiwX5X5ZG0znCF6W3po6OJeLOytVxggh
aOX+lWo6m4t/AQvqbJI=
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk4lO0XB3Bpsb2FSGgoItn9yt5yCi/ZKgohkrWSJSSJUESWVCSVtOFN
ZQmDZDfGvg6NLUpkm2GmLKWY35k/nuu5Pv/c17m/53nu+0g5+1i6cXJwcPzB
h/02cZvsqp5yO7iZ4tHa2kqDdfriviNiBhA3L0Ykovc+S00rFDsJb0V4c9LR
pm3UgqdirhAi7EzxRdu4LlXcFwuAc356fCLoz6rR+glikeBdQpJzbaHB8y3H
bsWKJYOGe4cQfzMNrrU9JFmXJcPWd3Lnl5toYB31hXOn/QMIOybWPY7+Z+FS
2Me0FBjNbRwuRwf1JAfRtj+CB4qG3zzRFkkDF47uSof/9cc8bGukQQR3odxt
sQxo53v97lkDDRSM7sUU+GaAdEEvLQ7dHeUzNdiQAXqanAZBaJm1Sm9VAjNh
nGqjZYEmr2So9HRnQXH4wv/Wof/5maKxPT4b0vRMAr3JNEj9HKxPXM0Fzf4z
WifraXCYYJsxbJUHxlyPrfXR03Za67lz8mDDfFP8HrQk7apLjnI+hPHwHRRE
+5zXlOUYygdfmc1FHSQabHbNe52pXQDrFHbOHkefsn2Rx2AWQQsHT6prHQ3m
Bk/yvhQnQrfA/Rs26FuO3G4n9ImQ1S8aYYIudPERL04mQmiKZJkaepP3gahr
WsVwpXYtYbWWBvU3+u02hJaAkMBKehr69PoEYklmCeSQ9Jvuon9EHxI4314C
oBHJFYXekfBffcv2UhA3ZVZ5oUMeXla7V1sKmscu7ziE3vNOcAOBuwyujNOe
TdbQoEml3qlNrQx8Lr3nGUY7vQ/6eN22DOLLPaMp6ITiEd+vb8pg7b3qykr0
ZHXOYJb5R/DWHiOkoNN7jd//L6kcCnMGU46g+VgRp40kq0A/+1F4eTXmfd7G
UcmwChzu6d4rQsv0KDkJelcBbyUX8R36YDbVZbCiCipP7tJ8iv6QnUIsUamG
nkhfyTA0/QSt3LS9GkTtxKIN0eo81AMHR6th4JlXM6CDK2sq1RarIWNyZocO
mkv+YfUWyRqY/eHGpYSWWj1MGvGqgTdLpmWb0VavH7b4b6wFKaXqkm9VNEhz
uGHmLlULn4pfKQ+jRzd7tZ3SqAXutXnFfWifUL2OAw61cOPYfs529G1LejdX
Ti2IkJXDPqA7ufpOLFfXAucF0ztFaJGK2h5aTy1k5ibm56FfyaV+6vpbC/m3
41Sy0BV/9QaemNWBdLKZQDJ6XYGy/R2nOthq+qQ0EW3iIToUHlAHrAj+gDg0
tYv+2S2tDg6PeMjcRDOzUr+q0upg2LXngj9a+/RNZ2kOEuTvNn3ng74u6P1N
WJgEuabfOS6i+UL0x3/vI0G75O1vrmhZi9nJujgSfNsQescGLR5mpOvxggRE
nXzZk2iBnOdxvCUkWLE5RzmOXuY+oWIxSgIo9/AzQTM034XNL5HAuzzfxQg9
7rq+6+HGelDeEu5pwM6jusR/WLseLCzfVx5E188K1EccrYfCpc28+9FlhAsi
sq71kHZl2VMHnRlE+OCZWA/LMXb+6uhgtYjVX+P18C7M/q4iO3/HgWNpf+qB
N3oyUR7tGr/3BQiS4fPF5Uw59LHJcf1b+8kwYPVuiwzaQAQeyFuSYY24mY80
Wtcg9XurBxmSD/qO7EDLPDe5LZREhiWFf9dKosXaXw0UvyZDXeFCMQG96e9f
RbtKMvyUVIjYxu6PgnXoCoUM68xHz4qjf9vktT+fIsNlSUlbMfRsFPcOAxYZ
SP6f3UXRY4VnL00IN4CX8o64rej+r2W1sQoNMKf4vV4E3c4vLKxyqAEaj6lu
ZbvugJdbl1UDXL765/oWdKknuTjAswECbpusCKNzH23nFo1oAH0nwn22XzUE
2X5MaYCzw74H2E5d6Hrj+K4BjMeMWELoOzsV/66pbYAQyxdUtm9aRJpnUnF9
nlAy20Fhn9OP0BugcGqghW2vHE3GDGcjECllE2w7DyYeThRthMX/COLs9U/x
TN3fo4I25HBh21xLb6xXvxH23HOrZVvP7YnGVdtGkPcw02bXr500f4vg0wjW
2UUktpVrzPuqIhtBVzvdg71f6bkseZfHjWAxzy3FzmerBMe1DfmNIFo5z2D7
H1Pb1uz6RuAPPEtl58l5tUDCfLARCv4e7WHnvZTF58NgNEL4nooJdj9oPa7V
SRuaYGnprSC7f6OclYJahCZIUt5mKYFudfQtCjVqAg3PYBF2/2vjm9ZLOTSB
pvqFx1LokjJpG5JfE1jN9avvRL8U6f3Nm94EXyq0c3ahHxqomOYWNoHxfbm4
3eh4v+g0i6YmaBh4EKaAvtKuA6nzTbBozHirwv5+VIjjTdzNIOWgV6GGzkhQ
i/9DaIYgD6XRPeguM7l+x3+bQedPg7sWWrFF2F82pRm+WojbH2bXp3BXzOZN
M5hZyPOw/6dTsXzVMZXNsBLc0WyIjjLm3Ej73gz2JV9jzNAjDXNZBVotIMFQ
ZJxCB8p5mo+ZtgCt/o/uaXae0d9/bnFqAbW1ro/OoHUMPx+6GtMCkyErd93R
SaTmAehvgY5pS8/LaKOazE1twa2gnX6tNQU9vEOKuHqnFfr8W44/QQeEp9mr
vWoFtZ6CyWfoF5D0OqmlFUZWjE5ko/9UhOvZEdpg2i9WqAKdV2YfOFHRBle6
XA5Nog3FqQSx7jZQHZRdpaOHrlrWmXxvg/H71zt+onl0jAVyN7UDoffnOxba
pUTzTcCZdvCRplmK4vm9tUhweM2aDvBo5zI1R5+O/3NyTKQDFsvs+06iX7qO
t5CVOkBLNj/kNFppy4cPcac6IFnJjvciWi/Q6cGW/A4Q3PZeJx6tmWaTlaza
CV/F7Cc70bYxrV+jdDshPCt3vB8dEnBY4sq/nfDl4ZrlUXSNmWKyrX0nZDln
eiygzVZWIySjO6HD8Jv1Nrz/zjpmObwe7oTn5ENRnuhIk22PHk11gsqt2B+X
0Vmad3ti5zvh1wolMBxN2xRs6sXbBWEG7qQH6MAqc509ml2gcOm2fw06fseC
cHlCF9h79EhJ4P1dPKrf2rG/GwLL2irH0Z+ORDATjLqBGt/b9gO9mFspYmbZ
DR35PD9ZaK1rOmcbPbrBTGwpTBzni1Ih1cXq+90wkj7x6jj6g4H4joLJbsjm
lxeuQZdnMfyTkynQLxWcUoDzzNA/Ko8sn1GAYSflWYv+6+dZKfCGAm36i1bd
6APwnTuhigJpx+W9f6ArqYNPo6Yp8CuG+HovzktV3A0NgYd6gM7la1iGrr3w
dJstrQfa+j7I9OE8Vjjl6em42APnjN2vT6Ezzul+dOHoBVVBp5lldJQ71c5b
uBfITftYEjjPHXEWfHxzfy+0UZM3uaE7bKNEc+N7gajU27KIHjritWWt8icI
76mv3o3z5cKuA/w5XlRQvySQSsb59eCoXkNsEBVGSDaZw+hbT4+EnbtJxfvS
pmkRLSJ8cm7nIyqQksKs5HD+1Vzj2fGYRAXty1ev30YHDaYmxmzrA49SDSHL
NswjcZ7ftakPZkWnj8y343n1+63ANtkBsOYTnA3ppsG2Nr2foDoAGbni+alo
9Rf9va46A5DKsxxVhHYz5nqSaz4Al8/retHQjY+cZfUCB+Coe728A4UGibpi
uucbBiBpdYe9Xg8NCCG3XErOD4L6MuXZtk9YH8up+ETuEBgvfyvlGcDzLlK9
nawwAqWnzuzOHKXB9rszv7NnvwB57e4gazoNZpZGhnvVRsFXtXsi5RfmPf2x
edOdb8CVybRQ2UCHTRL/zY2NjcFxaQ0OpjAd4s8T3Z/LfAflruknyzvpsHjo
7di5sAlgPDaaydWgQ8AeUpFI3SRkW8YH3TKiw0guKa5LahpUnp59Y36aDn8u
9DyRD56BjarCFUp+dFA8zLXq/hH7VNC6fSKaDkYvpTzeb52FDM6I/OnndLgi
cUb66+k5iA6xupj1gQ5KNCs+qjkDCHN7XfZS6CDEz+AmLTNgzXTbMVcGHdZV
PcnbmcYE7e4cB66Ns+Cp/rGfx/QH8Gfedn2sPAtvjZ2fVy7+AMHn167LHZuF
hRlxge8pP8GKYKo47DMLxBNGa5MN5sHg3xX9qeRZCDsS9azo+zwkinqkLZfO
gtRnk75XUQtQU7D+atXnWdDVikwW27MIXcEd7sA1B6clO36voSxCgI75nVDV
OVhoThj1jVgCQldpcCvuI3WdY4ClzC84FxcbRoyZA6Fh4ktO0i8YosgEHSHO
wfrQiJM6l37D3VCJAw4Tc8CR7Zg3unkZMgylE77wMcDvcV7C5tpluKIc6sUp
x4AKxRhuQe8/EJZ7an+KHgMETfyUbmz6C+sFvM0UHBgwpNxJuVr+FyTdjhJm
gxmQnw4yY44rkHz8+q/0hwxwyNMUlFhdgVCl2IonRQwIj3oRMfRmFaKtF8R5
exmQMynxZJMZCwo6TK0PzDMg5mmU0/BRFnD4F39sRrta0mVzLVgwcjti76kF
7Et5eb65DQvM3h60819kQGyiPTnemQUtM9ci3/xiwDnNR0zeqyzIGthnTlhh
gHSk8BGuLBYIKzz9sHEDE1a1QzZSX7Ng3LbV6ym6n/6tO+stC5TqY9SVuZhw
16bQwfA9C8Qncn+bcTOBpWDpH1XOApdoqnMCLxOGuhLT11JYMJ1PeS/Iz4TS
W0sulF4W1EZdT3yJTt53Rv5VHwvWLbeG7RVggmmmSpHeMAuqbe1SrQSZUBbU
1hQxxQIuWcfsx0JMSFHWSLSgYX0y5gQlYSZcGk07KTXHgsj56RcV6N1mF0eq
51kQ+1J7/MsWJqxb05Nxd4kFz8xmXvqJMOELcd8Fp2UWCJ219F+3lQnlF16p
qq2wYJehj3UK+uF2vgUWiwVbnfXNdosy4f80riFs
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#2"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVxXk41HkcAGA0G5qnKUk9U6klEl0eSo7aT8VGjnowPVJCkq3pZO2Kh6Il
VyLNWuQKUew4h5pMPmJC5keJol1mrCb3WYwr893dP97n1fK66nROSUFBweE/
/297bqC1ZvDcD5nVA7+lpPCBZrnumoRpBTH6tSSTwwfjzOS0ciYLlLTNHPPi
+WDX3FGWzvSGshftrLIIPrh4z7xIZPrDqir28wZfPnTvirSMY4ZDc7Ma6T/C
hyyNY7djmBwwdra/Ip97BmEq5XrRzFzAbj/pLddncML1YfHEJA9aTNeXRc1X
Ap2EuVlvRMjQ1LFbU1wBuo5jA3WxQtgbvcwt14cHAS1mkDz1GoIz61yuystg
LU9NrKj4Boo2KgfcLyiFyl5L6s2+d7CVdjzPwqQEatnp611H2kFjFli7orkw
vWX/Cu7lDugKOFln9bYAlOYKV67X/QtCrVjBce35YEI8K52LuoBqfPlVlfYI
qPDdLfUGEjgr2FKbap4NmxKG556M9cBbDcVDTNcMGJ6RiN8b9gLPfScvIykZ
coeqmhh3P0EZmx4ksU4Ehmb+uFQqhSUf/Wpa6VFw50KFT5ZOH9zV6cTQ366D
7ECh9PzNfvAcd2Hkrt6D/kZC3pq6AQg6le3UVhiIkiJhbKvWEMyujPxVqh+D
C+z2B/pBw0B3iFpmX3oftx1UlvtUjUDaYHp543AKWmdr/VS6dgyGGk33f3bP
wgBND+1/3MYhedygRS8pB7ePHKd3OExAw0KvybwwD9VXTKgI5yfAIeB4Cfdg
AdLwQfHmtElg2SZGK8dy8eLuqo+qdl9gkzbHmJZYgoVHvLKqZV/glZ+XetPJ
MpweXreyL+krLAQxzFeo8rDC2XoJx2oKtAzv0l16KvCmTUQmr28KLi91VeWn
PUWtbtvOnIhpkBnw6jksPprvDecwjWTwS6yz/E+TKnTb+GZOsU0G7gtbJhmL
Apxuiuu9FjYDHM10i8qxakymufs76cxCPivo5fdeNagurshWEs6CMJRbnWb7
Er8LCWOZ+c6B/qjH0stHalHhiXtx76p5uJfEjBSa1aFfanHcqtp5mMwP4S49
KMQX26JU1K4sQP9nUerZw69QzdZv+y3GN7ixw9y8c189du142xYo+AbEsSZS
2a4BSzJAR+q+CIEHRt5tsG3E08UmapryRQhhnxH3H36NoREPw7oK5LD196Ew
O7cm5A5oPmDYE2jQ7ZRu9hJhVHqEp/goAU9TQ6rKR4TeTqO6RY4EbPizY84X
RbhBIChxcCFgbSTrC/cXYUz8qfo7XgRmTM48HLwtwvMmKZPLAgn0mQ/+WF0o
Qu3w1TbKeQTqCo6GcKZFKDcNXt7xmMD7uW6J8bwIP45+epdXSMCP+fRGm1yE
CS7lpw+XEkiVnfFVV6GQGDj9HCEgkOR+YlvSOgq7WuMzlrQRmOTwZ/KAwme3
Z862vSewW1ND29aKQo6Fh35OJwEdPb3oURsK7R7t5B0SE3AYiV6+x4nC59eb
X4cNEnjlqzJR701h0o498Y4jBDz2f1C4dIFC3940ltY4AaNPCUfVrlC41f6S
pGaKwIfB/iy3AAppiu25CTMEmnruPVIKprCnwoLtOU/gkNiy/3EohQJ2zi7D
RQLHuDSfYxEU/rGJPk0IASXm31qyaAr/BZMZjI8=
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#2"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1nk0lPsfB3BaLlGk7JElrsqSW6HVu1BcS92kRYTsEhJJWhVZQgtJjG6r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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#2"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVyX881HccwPGjG+csJZWOYZSVfkpSRO8Vi0gNyaz8eIiSymJaq/nRycnP
MKZTzm9Ft/yIM7/yttzkW6SckHC6JCJUzuXnZ9sfr8fzj5eu10+OPvI0Gs3+
v/7X1mfoWf2wz24FPWZYWloV0C01zolZVjAvc7cLT66CbZnc9DLWYYhdJVl5
Or4K7Fo67/FY3jCfrMc3Z1eBi7fs/u+sIDBSlD0U+1ZB75arlvGsCHjV975N
f2cVZK04FBnDSoHermrD0o5KYDPK1kaz8qD7iFC+Ua0SfnDNLp74UA5rg3af
X322ApQJ+5i1NkI3EShck5SDvsPYUEOsEMSPTV+2eJTBhSemwJ2kQDHT3c6/
thTUy1X75ORawdTccqXF9hKokFg2t5q3wb2tQmtNzbvwwI+n6TraDm/brgQ3
vywE6TcWS+6e7QSe+3aN6fZbID/NX6qp3w3uXmE5V+JzwYR4VjgV9cCKPmZL
UmgWNEcYP2lcL4bhtB0nr5AboJM4Ml041g/7M7WSdrJTYEQm7ntuKAHj0j9n
0t/GQd67mkcq117Dksx1TiHcMFDRuj0+MDAAiYtxT2WCC8SdEpzIWjMIwtVu
E5EqgTj1LX/AN+wtSAXVPCtaJAYZCctXNgxB0Z6XArcvk1BcJIx9pvsOIuIW
d1lxr+OsX/tNg0sj4BfR6rGInoEb9igunKgZhf6phX4mLQetc3RPlqqPgfbW
2bnXFvl4QctD79WxcRDRP/ZqWhXgxlFn5U77CXB+7Oycb8ZHtSUTDOHMBOTP
Sg1XBRQhHW8Wr07/AI36Je16lSV42rjmhZLdRyhJ/dG73uUe8vd7ZdVNfQTF
Ex0hFeNlKB3RWDqY+gkKm7Xyzc4IUOBkvSjFahJu72CMfWL8hWE2nMzywUk4
wqUlHY2pRN1e265cjhQeCr8WudGr0WxHRArLaAq625K0uzJq8Jh267ScaApq
eba/bdG+j9JH8ZJzbBk0MO9Ym9fVIZfuHuS45jMEJj8NzdOtR7U+QY688DO4
qMcVFfTX4xch7MOmAdOQenkvC0r+Rlqhe7Fk2Qw4S6mNpwIfYOCN4vhlD2YA
ltu8cfmuAe9viGKo+s/CE/nzfyisEKKqbeDGcJU58PGM3+zaKcSeTU9FF2vn
oDn6sYXwzj9YkgFrBtznYcZW0V9yrhHdik1UtRbmoXM4eG3vtod4mZPN7rmz
AE/rjEOdGE14d0jrpsoBApjvr8tpbcIoHsez7yCBX8L5SBM1obfje/0iBwIZ
R64GBHc04Ve1tSX2LgSMdpssDeptwpiEo41xXgQ0LhqYeY80oa9J2gfmRQJ5
agb7bBQp1ItYbqN4i8BYVMEZHaBwYWfw4s4CAqf8rsby9lL44v3rtlt8AvPM
rjrNfRQmupS57Sv970uGvFbZU0jWO/7MqSWg4MrOXnaUwp5nCRmLRASmu79f
YF6gsDJSdlz0nECHhtfJmEsUpuzyMMjtIpATcvCNUiiFdvmby/f2EZiji3SU
OBRW/9pCsYcJnI+2TGQkU5i6aXuCwyiB8EODWVGpFAZI0g/rjhPwfcdtZNyg
cN2BM+L6SQLVMmsHpWwK6XLteYkyAlmpDhXReRT2C3b5ec4QcD7OMWQWUFjr
l7vFcJ6A+uQwxvApvK6jLCWEgJ6Y461cTOG/dxaJGw==
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#2"]& ], 
    TagBox[
     {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk0VWsYBnCFS3MkUjS4VDKkSQN6ikI0oqIkyVCkNEmpRBRFKoRQZAhd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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#2"]& ], 
    TagBox[
     {RGBColor[1, 0.75, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0fs31HkYwHHXNdYlSmnS1E4pSheVlKinZFcRZVJyItVKJdUUnS44zC6a
QuNostRohMrlMGSk0dRDpm9lB2mIHM3YSVaZ3HIJ8dn2h/d5/QFv5uHTrCM6
WlpaXj/6X48j3Y1Vn45sOhtvdykjQwJ6W+ewVXQ3yGfWFwSnSmCNMF1QRvcF
aVf4TPtECXjWtTzIpAeDUW9V/YsoCfgFjz5JpUfALo+WwfEgCbxfeXlrMj0O
YpyGtdiLJZA1c2fCVTofNvB81t4oewQcWpnNFXouMCyUUfL6Ctjnf0fUPyCG
JvbsNVPqcjAinAD3eQiSAGavMUMMi3x6u2sSZZC9d0DrW/ADOF/vBOlDryBM
X2NinVwClmJzpbZ2A8i1Yj7pi4vgoXqrvMHlDThT0y03mhXAs9BMK39NEyxo
K9BVce/B8OKN04pOtsBPewc8ArflgM5YoZnVojZoi7Dd75IhBEdy8OHu4naY
mr3av2JZBsjjHOqppSr4+2PsncSvqTA/pWcsv7cD2PrXX4zwuNAzqlI226vh
gp17q5R7AXI/P641vfYBsi571+WXuaAp435fZ2cnjJh4z4vdFYlJx8tDsqy7
oIWtibQKvYIjmws7j8X8C/bBs2LF2tcxYrVMPKumGzpCKXbH63RUFcsSG5mf
oVbIUlgaCnEitOnWkks94CIQ6udxs9Fui8FUyGMN7LNYlyLadRfds5lHSy17
YYLfuEftmYfnGUEL/gnoAz5fd80p40Jcptlj1OLVD66RtgMtFUU4Y1o/TTbe
D8yV5yvyPUpQD2+JFgoGIHJL1PydmaV4wuHxO0PPQTDtv97Ho5Vh4fbDWU9H
BqGZ7TXGOS7G4Z45Zl1pX2FFUkD4NVE5lu921+W7DYGVTc3eNpMKjNkWLxR3
DYHil+i0Lp9HyHzv0ZoTPwxjlcadvUkS3LAujk9fPQL6rJeW46pKDJjXMKat
GAFu+2Srgi7F4dpkNZszCq42Kel/nniC6XoHIljW32A3Y0dJeu5TnKEsz9aR
fYPPOerAtGZE/WiOr9OZMVgY7HZ/Fa8KtfIPiNTTx6GaNtBTbVONZ2+Kkqc/
G4dNddb16+XV+MSOSzM/NQHO/gmzusOeobnH2WV/mH4H12J6/gqdGmxf/lpx
UfodBpcujz2XU4Mlt8G688AkZMtLenhOMgwUOZozpibhbUKgY4BchrHxdzjt
BVPg/YEZzTrxHIu6GbdMdxDoiz6dE06eIzcz/qDSm0CQv24VTYfCYNaXRcU+
BM69ONSWqUfhXKm0xMuPQMRTAe2lIYVXefuppMMEDOUqz7kWFB5zzBj4+SIB
lcHmCJkthQviLLYZ3CM//qdxZrAonFofZdKSR6DUziEkz5fCd18+vLlXSOC9
hrd9ox+FKX5lgb+VErjRcNv4aACFZCkrPF5KQF7bG1cZQmF7I++2roLAzQ2T
bociKXyUMPq7opnAzAR9+kg0hXznoCU5rQQmfvpVczWWQs+7K8SuSgIaI26K
OJ7Cygt1rzifCBS+HXxtkEJh2vK1PB8NgRrOFaEglcIzaoEvs4+AmS3/5Kob
FNruCFNVDRFweLWQtv8mhXraTbkpowSihyua+gQUdpQ7hx4cJ6COUWbFCSmU
huastJ8kwNAWhtGzKfxrvtEwIQQ+mmuvL86l8D+GN4lJ
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#2"]& ], 
    TagBox[
     {RGBColor[0.647624, 0.37816, 0.614037], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VF8YB3BpIxJlibQQkS0ptMi3qGytJCmkIkJoF5UoS6KEREmLJfKz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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#2"]& ], 
    TagBox[
     {RGBColor[0.571589, 0.586483, 0.], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVznk41HkAx3Gkp1pHdGhHIRYVSmSnpPHJOgY5ckUbaRVhOyib6tmy0xo7
K6KyIjnKsZUkoacxgzEzfm09FWN4pqJxrlw5ChPJd9s/3s/r37dh2HHfcBUl
JSXPr/2ve/iARDAYbs/2CsjLzuZC1VE3ppPmhNz0rgvl17nYkp91o5Lmj/bO
zOONOVzseiF7mEs7BFGEZ8RELheBhxS1V2hxUKS4tLjd4uKt5R+OqbREjG6P
Kpq7y0XBSu+kZFoGvtWLsYrmc8FaXLnuT1oR1p3yNgjv5CJo783y8Ykq0InA
U2JeAzXCCmbq1+PyqhUB707WwMRndEB0UYyq9vJsF14N4l/aImvyKcYfVvQk
LOFhVZW2XFm5CcMp57xd/Hh41OP4vGlHC/4NquDqFPEgjM5dvXekFQwV9W7f
SR6mTBlLy47K0Mbs/XEOfKjMlGqtNnmDMZPgox+u8L9+HHjkd78DH9eoWzC7
+XieaPOSMuuEZEZ6YmhTLQzSh2fujHYhtMU2cG1iLYYVnfK2zT2wF3q4Xmmt
RdEQ75nmpV68bbJkSyzqoKn391hfXx8UnDyj5MQ6pERVRxQY96M4yeN0kKwO
0ztL+yIT3uGxo9OQs3U94qzFVTqiASza8KRgK6cenffFFyWGQ9BltrVc7K/H
5+jWnA1nh2EuiTWwMRLA3GHRfARvBJHyoc+XvARg3jI8XLFqFNSOq27uCQLE
64UadQePISS51i2yTACLkQA1mec4mrlop7cLsHzp+GLx7Dis6NrV1zQaoFqf
U/7djQlMc+xljowG/GzDe71k1wdEmr3pKI1tQKlbWEHd9Ac4nNcv7C1uwNSw
rlZ/5kfo+2qVeMgaUO3HXJDhNAmLU4U+9zSESHBl51f1TyK5NBNWDkIYvnV/
Vciegku0WsyxOCG2b03MoFlPo4S+8HDXPSGC9ZtmlKXTiH98YfO+HiGmnqX2
xLAUkEalVdvriZCluj/O1/gTZpxpMr0AEZbLq2+piD+hkmtcWJciwsJzLH/b
2BlkiM7+pfVMBKU7+8t7ls3i7jaPMoaqGCeul6cuE85ib5klJ8hJjFpzzmLt
Y5/RUFSdfzBRDG33ExYXNOeQdFlZx7RBjI6NzdIz/DmYHbY1tVBtxIM8GPft
/4Ijz5ujXjs2IqScrq03/wVbOCW2gb834jf2TVbH3Xkk0TflxT1tRNmAXo6m
B4EnZ0eztjoFTi77gNyLIMx0fJChQeGQ73uT+z4EWRpmq6M1Kazh8x94BhKY
ETuxUItCcto+KiWMgBG+zuqXlRQi6dkT35whaBm7elquT8EocYXrohKC1OBT
EqEVhfltv2rIbhOYOsR2T1hTeP2+t6WklKA1ZPcSQxsK6YGVIS4VBO1l/xQk
0CkQM9+TbD6BXxkZZdhR6JCk5S2QEujujlerd6LwOElxUNpGMF/smjPmTCHD
LnRD4SuCS++3OK5lUthVvKnqBzkBTRDeznKjUHP6xVPWIEF+fMZGFy8KmRu/
T/MZIbgXevV8vDeF2J4b/oZjBJY6T97d3k1hvceRTsEkwYKQNyrqfhRUlVuL
0hUE7CJBFcOfQle1XfSBWYK+9YPnjwdQ4EcXWm7+QsB1Dvzp5h4K1wzUpggh
yN2jGSwNpPAfvg1siw==
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#3"]& ], 
    TagBox[
     {RGBColor[0.915, 0.3325, 0.2125], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV13c81d8fB3CKrDJCX6OyStPI3m8zZZQZMpOVMoqfaBlFQ9LwFVG2oi8K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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#3"]& ], 
    TagBox[
     {RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
      AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV13k8VF8UAHBbRVpEEqXsEskvlIqOQsguURJSWqUsESrJLqJSUbYs2RJ+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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#3"]& ], 
    TagBox[
     {RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
      AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV13k8lFsYB3BFkmRpEbKnTUjdEOFBSqHFTknWiKQiUfYQIm7JJQmRLIWE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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#3"]& ], 
    TagBox[
     {RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
      AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hk41HkAx3FXT+RJoWuy1JTaRKGk6PhYtIlUpNWJZmfaoiTmEWt7rDU6
RKwdoUyhKZX1+83NZFSL7T7WUaMSkpVy3+f4rv3j87yf178fJuuEL0dHS0vL
e3L/15PTWvngC2eT++xMflaWEnpu88MaGO7QW739XkSmEquvZWZLGX5ApH2X
d4YSXi/UEgGDjfz4umCddCX82UOlaQwurH2mVIWkKvHB9qxbMoOHYUVuoMtZ
JXJm7ziTyOCjoHBKVDdXiTh96bfnGUKEVSUzj+9UYs/eXLq7Rwb6slPGY20l
DEncgS0W91F/UeihryzGEp/O1vILFfA51KYICi/GqZdOyOx/ghw5z4e3tBhz
Zcb12tqvEGOxKTSmsQiKJrfnrzZUYeU0Vl54ehHKggVme9trUOu6mEVvK8LA
0o0zCo+rob1QMC40KILOSMFMsyXvsJZ3MPbjXwo4kiDFLqoOR8La2I9jFXjO
c3j5cHkDgmz1A2qhwILUtpHbnY1ott+Yzh2To22oof61XROkjzIm+Co5hF9L
nhpd/ATu0e11UdFyGJnndzU3N8OGmPjdXidH0lH54RzLFsRkDnLsNDIMuhQ0
H4n9jCTX0ullpTJwV1XI5pS3wuHrenZavAwNVMWFSuZX2LZWdQg3yzAWXHPF
6uc2vKjgh2gMZLD+burE4ZJ2WL6P/xxQLcWWPOZP4rmdiE6cZrM1S4pT5oGL
Ph7oggdXM28hWwqb9t2Gau9uxFQ69+rZS2E6o1u/YrQbGx56SRSjEujdv0Iv
zu5BFyNxj9kTCUIcSt4aePVC4v08I54vQcFWVs69wV6oZ3zZYMKSYKBt/syW
S31QHePunOMggXzXFl2+ez+KRvoWsXQliPVIuCZr6cezutxIXbUYzA+etdcT
BiB4nBZ54U8xnNfy+IxVg6jlOHRmx4pxwOLViHb1ICKOn0j5+wcxBp4mN4XF
DaHD1GppobUYmXoBXF/LYbhZtL1P1BPDtF6ep1MxDM2bP3IdG0SYcjrOz+nk
CB4l0p5NRSJo3Q6gm0xGYR0bGOrOFyH8Mp1sUjaKfbZrhO9DRSi1PqdvHDqG
/ePZpX5eIhh7htv8ZjQOXr/a2M1ahLoV/1RHq8ZRNdbDuWUggugqLJsDNPik
YQWUv6FxkHY0Np/Q4CyFPK6Axq8JuXF1dyZwhx2VzT9Eo7DV/IrRNgJ//bLT
9dY0zgkSguq3E9xxdub0LafB9u1YQvkQFPtujtSf9Dcqlcjbn4DnPmv26mU0
ElP2P0xiEczNS9+caEnjiGNWz7RogqAGq3AXcxqLeLM8pt4kMHOQjzwzojGx
7pfp6lsEuvPSTFum03jb8anqZgHBYY6Ov9akU/2lB78XE5h6C/atMaRBlvtG
JKgIfMtVfrlTadRVplzVrSa4+u+NWXFaNIrPDP1Y/ZrAeUfJIwGhwF8faHW9
lsCOzRbenaDgdWOlzLWeIC/n5Lv+cQp3o148iftC0PgmyilkhMKlFWtSfNoJ
fjeycTo/TOFkU7Yfs4sgySSClT9EYdm2Yw0P+glep6jsmwco6GnXCFOHCAKN
76t1Jt0oXx8cNDr514nd+cx+Cqrg67Z2GoIaKjbHpY9CxgLDAUIIxqs2lgf2
UvgP52pv/A==
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#3"]& ], 
    TagBox[
     {RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
      AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV1nk41FsYB3AiKRJFXVSi3HJJJRpLvHayJIwmKVmyVySRroqst4hbUmTJ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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#3"]& ], 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVxXk41HkcAGBn2Z0ipa0JlaIo1KNWKXwqhdBBeUoH0uVo2kjZepRmMojE
YyclhBwpx2BMNYw+lklhfsmtdpop5xS5ckT47u4f7/Pqef3hclpJQUFhz3/+
3+G0vL78y2nru5nB7IQEAajYLLkgo+8E9NvOmeIIYEPK/SQe/SBkmdcxPGIF
4Ei1FiXTT0F0Nu2IfrgADp0aL4ujB8Iw72TP00ABfFwXbhNNDwVdn9jmp/sE
kLpwX1gknQMDThJySVUATDXe6lv0DLgRVnjc4sILOOyWxh0cKgbtZKGmxPA5
0AjzmN1ShNnGZzOuD/PBwLlfXhklgntnJXNqy4oh6K0F3B+pho+rpyOHfXiw
qFhTqqhYByKdHyFahkXwrN1GXGfZAEEGO95oVxVAhW+ytltfE3AYllReTT6M
rrLSyGO0gtXaedY663JBaSJnnrbBB7hqykhp3f8EzInnswP5EsiOf+l3KyEL
xKEb31atkUFPiy4vpTsdlsX2Tjzp/wT+na+yrvWnQu+4TNq8vh1auuXcv6yT
IONraY36nQ44MnqHxtaMB3XdxwOdnZ0Q7P2gUbklBm778M+k6neDuW2MRuPG
UBjbltPpHdID3j3ue0tzGRBoJir+rVIObfurPPklXijLF0XV630FW5+5e40n
mfjTtynR6Gov6PjK76RuisG122fPnCntA9uATaoR0rto90jvbOGifog8F7TL
sjwJg3Q9Vnw+NgDDIifRVFoaGve50lr3DEKGP4k6Ic3ABRqDaqLJQWAZIusK
IxtVMJG7MmkIPGVNxrdrc9BvY+n7XxyH4YaOhYtqCBdzdnulvhwbhqMeCCfu
FeJo75J53fHfYZdViEKeKw/5B+yUOTtHoMnmcWfENj6G2LNTirtHwFN5Q7er
5nPU++jQls4ehRZVtRUOshe4ZVMoh242BtHyLdtf/1OCx5bWTSg2jsEsGuuy
QZkQR2ui2y8wxyEsirWy5O1LvK/iHuii/wMCihRSD3uV4wIp/5GS6Ae4KdFC
ydG/UfUa86CF/wQsDlnD7D1fgQpP3Lnt8ydBUb669+rFSgx4wI2eXzEJPKFl
l1OcCMvWRqhpnv8JXSWKllEFr1DTIcCYpT4FfWrZghasQonJu8YrwinItmDU
vvv6Ggsegn6n+zQEGGlZJc6qxuNcc03dmWk4wQ43c9WrwRvsNKbk6QxoMX6a
O7rVYp5cN1HdicDdDhfJZaYYI5LZntK9BAT+l/m5YWI85fLNIN+ZQHfJs+/t
UWLUEQoL9hwiwImqTtkfL8bImKNVt70IyFmS5+tzxOhtnjD06xUCc7gfRpSb
xbgiVMt+dhaBVUb7aOOGFM5sDp7bmk1gMWt5poUphe+/dTRk5RCYIv2ZwRso
jD3EO25bSKAjCCXK1hSSNS4X2UICzcUNyxcdoFBSH/NQuZGA0L5Lw/kahS/C
xk82NhPYfD1u+QMWhZytHkbpbQQezjVJ6Ain0DHTtHiHlICf3ZmKoDgKS/6k
qplfCJTcjB7LeExhvMnvMc59BGy6dtsP5VLo3550UG+AgFmpn5J1EYWGTudk
5SMEQuu1C9qEFKooNmXEjhMIW/wmfVUFhZ/4W309JwmYfF6ocOk1hULf9HXr
pwm8MdV6VSmm8N4y2ighBLJUGobnN1D4Lwjfjvw=
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#3"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1nk81M8fB3BHjixCUs4iKiWknKV3jiJHioQcuYVIOVJSIUdFfHMWRSWV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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#3"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVy3k41AkYwHHnxiqiww6hcdTSLamprbeVrVz1OPZRT0I5claO3Y6ncjQk
EW1Tua9B4TEYxxrXKyat35BESZhBQ8NIFCbX/Hb3j+/z+etLPX/JwUtORkbG
7r/+19pL1Nk45nVoSSkjPDmZAwpHtC4LKJZwckzynv+QA7szk9LKKU5ANU7S
M7zPAZv2HnY6xRPoanm+rEgOOHtK6v+ihIKY5vHxuT8HBnbcORJPocN+xaBA
4UEOZK07GR1LYcAO+3NDmsPVEKFUvvkuJRfeiS39aSbVcOp0dsnUdAXYB90O
OZVSBSpkhMsxXYStskJ2jEElGNlPiprvcSHjzeQEwS6HK69okDTTCtplLp8C
qGzQrFDny8p2ABizVNIKSqFq+Ehbxy9v4JP0ifJafRY0+aVrn57oBmU2zc5p
uRBmNx1UKw7sgZ+YMRbhK5+B3HzRam2jD5BvcMJrsDcXzEn3KkdWP+jtNm2P
78uGNrrZqxYTAazkfwts6U4HvUTxfMHkILTIn7qz5eITEEsE/Lc7h6HesWLJ
KugB5I7XEqr3P4JBR8J6ET8KVHWefhEKhRDXT5dq6AVDnG+ld5bhKFiLNl1+
6uSMc4eLhD5hnyAy2oNjNRSGoabcivXNIkjR0Mxt3hiHAhb3Xid1HHYlB2R7
lzBw0a871fi6GNx2dcXbm6Xill9XSL1rJ6D60Qend/lZeCyHeqFMcxK0XQ1T
miVMvKLjpj/k8gVG+TK+3RpPcevE7yo9dlMwMzqvz95YiGvUppS4C1Ngce0W
H0OKUQFTSwzSpuG3C10P3I+Xor9Zba+yzVfwpMYMjcyXYZHV+ayGua/Q0jqu
eCivHGfFWqtHH38DBk/B8fqeSqx0PCbPsJyBzQOUOr+xKgw7HpVZMToDiXLZ
6RaR1UgdsH7PjJqFgMHA6Km1Nbh/L51BMZ2DxaN/3qe21aKLbse8bNcctO07
l2zkU4+zRPzw5QgJPKzRa/UyRkxScA11MPwOsYf+8G240Ihr+JU5ctzvULDh
u8rXvc9R8WaEEy1oHlTnJSEO2k0oU+BaMqyxACNMykb16SYMTimJ12hagETX
IcbVD81YvyVGSf3iIhjZ5Fjdfc5FdevgrZGqSxB2RU4wkvIC+7e97rpWtwRn
xnLbWDEtWJoBhkLXZQi/xex44fMSz5aYq+tIl+Gxww9asUf/wfCo7Ij+QinI
S2Pk0mitWCzSSVW1JcGx4fSoQJfAmPQod/4JEsYavfeM6BPo6fDZiGVPAtWU
XjW+icANdXWlds4kpHrrn5zbTmBswpmWuPMk9FlY96kBgT7mydM/XiPhM5Xm
Z+tGoD597fEV+STkWerWiDMJlO67sarnGQk8zVAPCZPA3s8f3+QXkSCM9Tss
/4zAROfys0fLSNjg7P9Iu5RA0sQhJKqOhFdsreITjQT2dyZkyHeREP6amtEw
SGB1tMSj6y0J/DOud9qFBDIOuBkz35PQmymf1y8i0CZve4UFn4RO55qbi1ME
1lxtb40YI2GZbZ5/QJaHj7ftSbCfICF4u6aZrSIPg4bTnKhf/vsvcudclHn4
s22AoHGGhELLv7XC1HmoINudmyghwWRg3Y3EdTwcrDzg575AwsvDIRo5FB7W
+TF37FwmYdV030C5Dg+f6KnMkiQJty+58F9QefgvUp2NTQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8lVkcBnBUUrYUlT1FTYW0EZUnMtk1UUlklK0yaEGWJEVUtolItNlC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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#3"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVjGs0lAkYgJkosetSrKbJtdgu2hQpZXsrtQpTkS1OSINItihKatnZRhdS
KivRhNhcxjAuQ7OmXszko6PQ5CCM0pT7rRiXmG/rx3OeH885jwnjtKs/RUlJ
if6N73b0722q7PPfdjwYL96/LwAV+6UhXdRdYNlesL7qjgCs0pIflFDdQMXp
vXpfnACcXrYUs6l+UFe028E2SgCH/Saf3qGGgZ+VkqKdIYDOdVft46ks6Jpv
57vaQgDpevuvxFITIezjbdrAsyfAVCv5+To1C37wy8+ck5WDu0dG4ehYKUTz
pCKaVhlokExPB0OEYRuzYt6RUjBzGe4VxYlhlZ5ti6KkGM6/soXk8TqQ0MrC
5w3yQL9UR6qs3AB7YcFUU1wBlHXb1zfYvQZLBxHtuhIHqoPYNI/BN+DjMBga
F58NE+a/anH/aIE1hvqxbZ5ZQJnmaNPM3sJM21TO2+F0sCF9yg4WdEBKRvGy
LFYq1LOsX9Ws7gJuc0Bjq/s/YJQwMJ07/A7GD2qnmJyMh4HJLmmzZTcoPBpv
XFvOhKz+iheaNz/AJa3ORuP4o6BpkD0ik8nAeTQyr6ouFG+c4B9PX/EJfC4k
mY6KWCjfzpEFRvdAktpd+VpxAoZtEJf+JOoF/jRjd1V+EnYViOOaTPrh/G16
nNV8Nn4NepO6KnIAdJd2qR5LycA1OxYojlcMwq7HO+IbzmWhwyOTgCL9YcgT
jIdLY7PxvMFR0/eeI8BWc6639M9Di8HfNVrooxAdmmtkb8HFxVqjauKZUShx
r/TdpMdDFUwtXP5gDFYO7Z/1iSjCk9YVbQudPoMp82Fwn7wYOXsZ6c/kn0Fa
3hy1PrgUJwaWan9K+gJzOULbizV85B90mJe4axzaEn05RnblGL0nJq300zi4
8j0WOt97giadjq2ZMRNgRBFH7e4X4JZNrETqBjnkuNu5PHWvQE/DhmlliRxk
YU2cm1whTryI7w5hTkKYdjpb1fAZJqt4h7mumAKhut1dt3DExVL+I4p4Cvyt
vXx5jEpU/ZPpZhs6DcZ73RMrl1ShUq53YfeiGZg0ZyxJrq7CMymF8YuqZ0Bn
ISU4P7Ian665pqZz6itoBkRw49aJUMfxjMXfmrNw7sCptMutIuxY2yi5IJwF
7mWFrmGCGHkPYYXMew46IgLrKXbP0avQRsdAMQdRGec4+h+f418xGcyOPAXM
CVljdHYNcnsNUjWdSRgdPvVc3ZHAa+wYH+k+Elj+2YbadAL9XIfMClxIcOXk
xuodIHCZUMijHybhmNeWVONDBMbeOlJzg0FCcaAkbRODwECb+2PqF0jIuLps
x4lIAk1ZunsWPCZh0c5XG9vzCFRsvvRjSw4JM0bdim4ugW1DH14/5pBAv7ux
o59HYMLhEq/fikhQ/VInmSkjkFztejZGSIJx1kg5TURgR9Oth/MkJARvDvA+
1k7gkyuTvpJmEkJ0h0OCpAQmbj26KrOVhNnA08ln3xPo9O8vpTul37p1gvmV
HgL/i3hZx+wjYRvj9vb8LwQmrd14y2WQhCEtq1m+nMDQ7gduJiMk8LItXuI0
gSudg7sqx0mw23eoUEISqKL8JithkoRAAbuyk1KL7/hbg3xmvv2Jkz09qrUo
DMpcZzlHQox5/fLParV4z0hjgiRJaGG9CJ/VqMX/ATK9kZI=
       "]]},
     Annotation[#, "Charting`Private`Tag$111017#3"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc81d8fB3DU14yIypaMllVWpF5GRWiRZP4UKlmRpCEptEhlRGnIaNNC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       "]]},
     Annotation[#, "Charting`Private`Tag$111017#3"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.788893836735738*^9, 3.7888939281075974`*^9, {3.7888939846541967`*^9, 
   3.788894000136531*^9}, 3.788894106960438*^9, {3.788894181727569*^9, 
   3.7888941915411863`*^9}, 3.78889424887857*^9, {3.78889439420851*^9, 
   3.788894398547861*^9}, 3.788895254664651*^9},
 CellLabel->
  "Out[824]=",ExpressionUUID->"91db025d-df23-4e47-b45d-85c473b4b746"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.5", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       RowBox[{"Abs", "[", "t", "]"}]}], "]"}]}], "+", 
    RowBox[{"1", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       RowBox[{"Abs", "[", 
        RowBox[{"t", "-", "0.3"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "4"}], ",", "6.5"}], "}"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "4"}], ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", " ", "Red"}], "}"}]}], ",", " ", 
   RowBox[{"Ticks", "\[Rule]", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.789149889331744*^9, 3.7891499646452513`*^9}, {
  3.789150001265979*^9, 3.789150122113043*^9}, {3.789150156042994*^9, 
  3.7891502794702272`*^9}, {3.789150309836656*^9, 3.7891503366090937`*^9}, {
  3.789150366940686*^9, 3.789150419227604*^9}, {3.789150461139928*^9, 
  3.789150470804675*^9}, {3.7891505186029873`*^9, 3.7891505317813177`*^9}},
 CellLabel->
  "In[941]:=",ExpressionUUID->"a6286ad4-08d0-420a-9f36-3029372130b6"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVl3c01/8Xxz/25iNb6WslRdkqqfsiu0KahIzMhigyy0pIIbL7hDKKyB6V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       "]]},
     Annotation[#, "Charting`Private`Tag$130056#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-4, 6}, {-1, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{}, {}}]], "Output",
 CellChangeTimes->{{3.789150033315845*^9, 3.7891501227971487`*^9}, {
   3.78915015654344*^9, 3.789150280640505*^9}, {3.789150312387589*^9, 
   3.7891503897797527`*^9}, 3.7891504199746847`*^9, {3.789150461946199*^9, 
   3.789150471107592*^9}, 3.789150532327474*^9},
 CellLabel->
  "Out[941]=",ExpressionUUID->"8ad5ebde-77e5-4cb3-93df-c41c7510e111"]
}, Open  ]]
},
WindowSize->{828, 771},
WindowMargins->{{Automatic, -7}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1529, 35, 178, "Input",ExpressionUUID->"127b9270-b29e-453e-91e9-2a5e09ddb063"],
Cell[CellGroupData[{
Cell[2112, 59, 1871, 53, 73, "Input",ExpressionUUID->"5ab3048e-07a7-4aa4-857a-32b5cf59ea17"],
Cell[3986, 114, 29217, 500, 236, "Output",ExpressionUUID->"86de55e7-1ff9-486b-9072-d1fe200d6373"]
}, Open  ]],
Cell[33218, 617, 134, 3, 30, "Input",ExpressionUUID->"6e472a69-3958-4222-ae79-1eb72f8a3e69"],
Cell[33355, 622, 768, 16, 94, "Input",ExpressionUUID->"0eca7191-2ccc-450f-b8df-792dc2d4f9ae"],
Cell[CellGroupData[{
Cell[34148, 642, 2340, 59, 94, "Input",ExpressionUUID->"f08bf963-167d-4a64-865b-1ebd40623141"],
Cell[36491, 703, 21474, 386, 314, "Output",ExpressionUUID->"84aad174-0068-4983-83fe-2e651162f5dc"]
}, Open  ]],
Cell[57980, 1092, 811, 18, 94, "Input",ExpressionUUID->"9f125da1-af1c-4ae1-99d9-018e24c3da90"],
Cell[CellGroupData[{
Cell[58816, 1114, 1711, 50, 73, "Input",ExpressionUUID->"cb39e580-773d-4af2-8437-f75b2bb4a4c5"],
Cell[60530, 1166, 11686, 216, 261, "Output",ExpressionUUID->"0c604acb-4515-49fe-b0ab-01d80b412543"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72253, 1387, 2408, 66, 241, "Input",ExpressionUUID->"75e11637-ffb9-40ed-aec2-0beb0e6ac4e6"],
Cell[74664, 1455, 35672, 609, 255, "Output",ExpressionUUID->"d7ca747e-e0c9-472a-b4b8-23dc6eb0b9fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110373, 2069, 6749, 192, 325, "Input",ExpressionUUID->"4c9f2ff2-035e-4525-98fc-e08d235caa9f"],
Cell[117125, 2263, 1264, 18, 34, "Output",ExpressionUUID->"e8437603-fd2a-4a1f-8a77-18d61b438028"],
Cell[118392, 2283, 5163, 100, 237, "Output",ExpressionUUID->"ea0b5074-dae9-499f-bfb8-c1a5c75eaf55"]
}, Open  ]],
Cell[123570, 2386, 152, 3, 30, InheritFromParent,ExpressionUUID->"d1a5f33e-8717-405d-87a7-9e2fc6f60df6"],
Cell[123725, 2391, 834, 17, 94, InheritFromParent,ExpressionUUID->"4c1fb5ed-8263-470b-adc1-e1452b7b84d7"],
Cell[CellGroupData[{
Cell[124584, 2412, 3178, 79, 115, "Input",ExpressionUUID->"ed0fc76d-2075-4484-a32d-db522151f0b2"],
Cell[127765, 2493, 129287, 2214, 235, "Output",ExpressionUUID->"91db025d-df23-4e47-b45d-85c473b4b746"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257089, 4712, 1325, 35, 52, "Input",ExpressionUUID->"a6286ad4-08d0-420a-9f36-3029372130b6"],
Cell[258417, 4749, 10235, 184, 274, "Output",ExpressionUUID->"8ad5ebde-77e5-4cb3-93df-c41c7510e111"]
}, Open  ]]
}
]
*)


